Exceptional Massive Quivers

We study the ordered and disordered massive phases of the $\phi_{2,1}$-deformations of the $E_6$, $E_7$ and $E_8$ Virasoro minimal models using the truncated conformal space approach on a defect circle. We first explain how to obtain the quiver representations of their kink and particle multiplets from the corresponding $A$-type deformed theories via generalized orbifoldings. We then reconstruct these quivers from finite volume spectra and local operator form factors. In particular, we find invertible intertwiners between the deformed Hamiltonians of the ordered and disordered phases in $E_6$ and $E_8$, respectively. The two phases therefore have identical energy and momentum spectra on both the periodic and defect circles. Our form factor method nevertheless distinguishes the two phases by reconstructing their distinct massive quivers. This work extends the defect circle method introduced in our previous paper arXiv:2611.34129 to the exceptional series.

==> anc/MANIFEST.json <==
{
  "algorithm": "sha256",
  "files": {
    "benchmarks/heavy_branches.csv": {
      "bytes": 93786,
      "sha256": "c2e78f95b0c8c99e89aa18de0ace06b875ed3db740d44588f2821df6d49a2b41"
    },
    "benchmarks/heavy_groups.csv": {
      "bytes": 39848,
      "sha256": "ec3d2148e26b7894f41ba3c977fbac24431e46fb8a73f84a28722d78b4fedbf0"
    },
    "benchmarks/heavy_summary.csv": {
      "bytes": 110366,
      "sha256": "1ea545bb5b57ce7ad824b787617d7c94b8e9b7d80a7671076d61f96336d45e29"
    },
    "benchmarks/numerical.json": {
      "bytes": 43285,
      "sha256": "397c4ff81158e1ed42715af42d0672ee2d3ad48dbef284940301e6fdd304bde7"
    },
    "benchmarks/paper_probability_tables.json": {
      "bytes": 8836,
      "sha256": "a8f851f5afe78946277b8226648b0250140ff5354b45e5a946c09f1c5dc0a789"
    },
    "code/plot_light_spectra.py": {
      "bytes": 16464,
      "sha256": "81846d555e39c17a23bb15d1b9c17634136535ffb4c6c410770514f87937584d"
    },
    "code/replay.py": {
      "bytes": 8729,
      "sha256": "71e896233b3dae7e5dbba9656d0e9899149449e85098b3419dfd1d074ba562ba"
    },
    "code/replay_spectra.py": {
      "bytes": 6374,
      "sha256": "fdad81d48bb4f99c8c758fa205dbf25fa019fe179f8114188d9ed49a53bfb132"
    },
    "code/reproduce_e6.py": {
      "bytes": 2285,
      "sha256": "85c334abef66021ec3b3cf1c20280c241699de07cf92c85a3cd92f3cac8468a3"
    },
    "code/thresholds.py": {
      "bytes": 4042,
      "sha256": "282a761ff43b8300935d69ce7a7502f58e3024b637b7cd90e1207ab20727da1c"
    },
    "data/cases.json": {
      "bytes": 22871,
      "sha256": "76b225cf51dcec2b0196b44741602f5990a0f9d5f6f3281faf1283e3e7685802"
    },
    "data/controls/E8_disordered_Eop7.npz": {
      "bytes": 35417,
      "sha256": "e641da30a33a535d9f46e4ca06c0c0051acec39b017409fc68a46098945bdc37"
    },
    "data/controls/metadata.json": {
      "bytes": 456,
      "sha256": "4292f9a1535cd408d25169a79ba0bd3eed0a5a2232f4fa53ab389144875ed112"
    },
    "data/e6_example/sequential_amplitudes.npz": {
      "bytes": 5544381,
      "sha256": "b9367c9506b49f135c25df2ba5fea5f4f94b9424eb094823b6ea128c9e99f012"
    },
    "data/effects/E6_disordered.npz": {
      "bytes": 8422,
      "sha256": "4462032f9a91afa8d9937ad529d16a79a6f282cf1cfa05dec99ea1394297da24"
    },
    "data/effects/E6_ordered.npz": {
      "bytes": 8499,
      "sha256": "f9cc72415f23da67762dd886104498b201f615a3f218b1c15a26f324a91d7a67"
    },
    "data/effects/E7_disordered.npz": {
      "bytes": 13487,
      "sha256": "f8668184d7dd72b3a397e26468ba74a0b34ba2a548ba5fef378fb700a4c02704"
    },
    "data/effects/E7_ordered.npz": {
      "bytes": 29186,
      "sha256": "86e7f9f70bc5a541ee964303137c867c15c8c055a4523a503707ae316a34cddc"
    },
    "data/effects/E8_disordered.npz": {
      "bytes": 35412,
      "sha256": "ab565b3c17ebea347b17b937b8e317dc7602735ba2327ad9893256b8b21c0c78"
    },
    "data/effects/E8_disordered_mixed.npz": {
      "bytes": 35391,
      "sha256": "7a879dc1cad037cee6e78b878158c0e4ffa9fd9931344db2a1e99ca98f19dbd5"
    },
    "data/effects/E8_ordered.npz": {
      "bytes": 35635,
      "sha256": "7f700108f0dff8ac372693f62f30393148386bc15043991e328a67663386497a"
    },
    "data/PROVENANCE.json": {
      "bytes": 4030,
      "sha256": "9d7e5fcae3f0fa8ded7fe4bfaaa7a198c2f03f9bd2f9d391ebcccf7d0bf08365"
    },
    "data/readouts/E6_disordered.npz": {
      "bytes": 72727,
      "sha256": "ec754caf8b882f9435d6ac4ea4d21967cfc766fd7b39a736d488d58313ae638c"
    },
    "data/readouts/E6_ordered.npz": {
      "bytes": 72654,
      "sha256": "3d001529c4f87a6aa2da80929014d1864177278eaf4cb1ac38940a55d074bcf9"
    },
    "data/readouts/E7_disordered.npz": {
      "bytes": 90433,
      "sha256": "fde28bc630d890c11b2335bbd952b3fdfc36e5e177f08e8902453b5e8160bd93"
    },
    "data/readouts/E7_ordered.npz": {
      "bytes": 112985,
      "sha256": "1ab0aa18571aab2300c9552a1432d6b92703252e68f3b0f3072be9eb9cbac327"
    },
    "data/readouts/E8_disordered.npz": {
      "bytes": 135265,
      "sha256": "8813b598d46c6607d75a4dcd34b347d7e0c4109ad760d0c8aadc61006e0d27c7"
    },
    "data/readouts/E8_disordered_mixed.npz": {
      "bytes": 135157,
      "sha256": "cc5adef9e8f0b04ff0e3ea208784ebbe2077a21a37476aa74ef10110b6032e03"
    },
    "data/readouts/E8_ordered.npz": {
      "bytes": 135195,
      "sha256": "9a19efa0b51a5e0fdcae35e72891a1929385ee1e0f274697828358bd13a7dcde"
    },
    "data/references.json": {
      "bytes": 4833,
      "sha256": "ccd6b5ed1f48be84821a04b7966c0655b9ffa6dcf4ebb393af3539f5bb2d88b1"
    },
    "data/spectra/heavy_periodic_levels.csv": {
      "bytes": 1057507,
      "sha256": "93634df286963e1087d576cd577fc00fc87dd36dacecd9cce535f3a88b3a003c"
    },
    "data/spectra/heavy_provenance.json": {
      "bytes": 13242,
      "sha256": "4520d35828ab3378325f381cbbea7d584f9f592558f5a6627dbcce1587762248"
    },
    "data/spectra/heavy_source_validations.json": {
      "bytes": 219219,
      "sha256": "e71b0b9fe05abe272add56dfa849b908e1385df766263b225cc35b840ccaf9b6"
    },
    "data/spectra/raw_spectrum_points.csv": {
      "bytes": 7802680,
      "sha256": "5ba601b6ff3f63b2d3f24b3454e705323aacea784ba75b3ae3b281d9b402ad79"
    },
    "docs/DATA_FORMATS.md": {
      "bytes": 3936,
      "sha256": "a5215cc669de03575fa478067391672a3586a2b577ca697e0f2b6eb29d760f74"
    },
    "docs/PAPER_MAP.md": {
      "bytes": 2463,
      "sha256": "04e84bdb82cdef9a87dbff681cce8a1449ed0ce950bacd2bb61dd74fa49045d1"
    },
    "README.md": {
      "bytes": 7464,
      "sha256": "cf1d2009ee4da479ab92e19259a7d249d344434ea5c2f366c8aa553f5d637849"
    },
    "requirements.txt": {
      "bytes": 28,
      "sha256": "3375370eec2c6a1f458a4abab8f8f13f27981197d3b20cb8b14fb200dacf3fca"
    },
    "run_all.py": {
      "bytes": 1804,
      "sha256": "08a3f6f64766fb9ee6fdb3be0aa1a6d9c9bdf4b702b92e43bda4dfed4e910a6f"
    },
    "SOFTWARE_VERSIONS.json": {
      "bytes": 77,
      "sha256": "3a8b8d5c208a4e6fdc92da680224ff35754b95447b13fa774e40200b754198cd"
    },
    "VALIDATION.json": {
      "bytes": 638,
      "sha256": "90eb65556a674171c2947f39e89b1f2589ad2266ab34c60b6e254d8402da6c7b"
    },
    "VALIDATION.md": {
      "bytes": 2423,
      "sha256": "4e1ba2b7065c76c73fb22f0143fec5228ef28146af929767d9d07b6a52bbd5ce"
    },
    "verify_manifest.py": {
      "bytes": 813,
      "sha256": "3bc66034db3be159e1110b2a11c1434de3ba640af7da27d24535b2fa70257352"
    }
  }
}


==> anc/README.md <==
# Exceptional-quiver numerical calculation package

Ancillary numerical material for the accompanying exceptional minimal-model
manuscript, by Ting-Kai Chen and Jin Chen. This release reproduces the current
finite-cutoff results for both phases of E6, E7 and E8, including the validated
E8 disordered probe `phi77 - 0.5 phi11,11`.

The numerical reference is the manuscript data at revision `58f8871`, with
the uniform reference-state recalculation of 29 November 2026. Stable
equation, figure and table labels appear in `docs/PAPER_MAP.md`. Later layout
changes do not change the numerical inputs.

## What can be reproduced

| Calculation | Supplied numerical input | Recalculated output |
|---|---|---|
| Reference vacua and junction matrix | Small vacuum probe matrices and line charges | Eigenvalues, reference eigenvectors, C and integer junction multiplicities |
| Vacuum-readout calibration | Full spectral readout distributions for the fixed reference vacua | Globally optimal thresholds, confusion matrices and equal-prior accuracy |
| All six probability tables and the E8 mixed-probe comparison | Full complex effects for both measurement orders | Eab, every raw probability, Dhat, diagnostic Qhat and supported integer quivers |
| E8 disordered probe-cutoff control | Pinned Eop7 complex effects | Full Dhat comparison with Eop8 and the quoted Dhat22 change |
| E6 ordered measurement example | Genuine complex amplitudes after the first probe action, and the second probe's eigenvalue readings | Both complete complex ordered effects and their average Eab |
| Spectra and heavy multiplets | Saved absolute energy levels | Periodic gaps, defect mass estimates, heavy-band selection, binding differences, mass ratios and plots |

The E6 example starts **before forming Eab**. It reconstructs each effect by
projecting the supplied amplitudes onto the calibrated readout intervals and
contracting them. The first probe's action is an exported input; the program
checks its frozen thresholds against a fresh optimization of the periodic
readout data. This is more upstream than replaying stored effects, but does
not reconstruct the full local operator or Hamiltonian.

This package does not generate OPE data, null-state quotient frames or TCSA
Hamiltonians from scratch. Large operator matrices and full eigenvector
caches are not included. The numerical and CFT assumptions of those original
calculations are stated in the manuscript. No theoretical U matrix or
prescribed quiver is a reconstruction input here.

## Environment and commands

Use Python 3.10 or newer. NumPy suffices for measurements and numerical
tables; Matplotlib is needed for plots.

```sh
python -m pip install -r requirements.txt
python verify_manifest.py
python run_all.py --output ../reproduced --plots
```

The last command works from any current directory and writes outside the
frozen distribution. It runs all reconstructions, independently compares
them with numerical benchmarks, and writes a software/timing receipt.
`MANIFEST.json` checks the distributed files, not generated outputs.

Individual tasks are also available:

```sh
python code/replay.py --output ../reproduced/measurements --verify
python code/reproduce_e6.py --output ../reproduced/E6_ordered_example --verify
python code/replay_spectra.py --output ../reproduced/spectra --plots
python code/plot_light_spectra.py --out-dir ../reproduced/figures
```

The all-case replay writes `raw_probabilities.csv`,
`pair_counts_and_quivers.csv`, `defect_channel_masses.csv`, and one JSON file
per case. The spectral replay independently selects vacuum and light bands
using energy gaps; subsequent levels below twice the measured mean light gap
are the heavy candidates. The analytic integrable ratios are comparison
lines only. Outputs include the three heavy-volume plots, the cutoff plot,
and numerical CSVs for the tables. The light-spectrum script regenerates
the eight periodic/defect spectrum PDFs from the current raw energy export.

The calculations use small arrays and exported spectra, not large dense
diagonalizations. The isolated validation, dependencies and actual timings
are recorded in `VALIDATION.md` and `SOFTWARE_VERSIONS.json`.

## Conventions and interpretation

- All measurement cases use L=18, Ec=20 states projected and orthonormalized
  at Eop=8. Probe widths are 0.02L and centers are 0.015L and 0.985L.
  Reference vacua are fixed when changing a probe. Their labels are ordered
  by the expectation values of the original reference field.
- Reference O matrices and means use cylinder normalization. The detector
  eigenvalues and thresholds in the compact readout files use unit-plane
  normalization. `cases.json` records the conversion. For the mixed probe,
  apply the separate cylinder powers to its two fields; they have different
  scaling dimensions.
- Each LR/RL effect array has physical axes `(left vacuum, right vacuum,
  momentum channel, momentum channel)`. The reverse measurement is already
  reordered onto these axes. The average is `(LR+RL)/2`.
- Raw probabilities are diagonal entries of Eab. They are not renormalized.
  Summing all ordered outcomes gives one in each momentum column. Dhat is
  the sum over channels. Every pair, including leakage at zero junction
  multiplicity, is retained in the raw outputs.
- The diagnostic Qhat divides Dhat by the integer junction multiplicity
  where it is positive and shows raw Dhat where it is zero. A separate
  `supported_Q` follows the manuscript's selected-defect convention and
  assigns zero there. These are different outputs. No raw data are removed
  by this convention.
- E6 and E8 spectrum files contain a representative coupling sign and are
  marked `common`/`both`. The other sign is related by the manuscript's
  isospectral map; it is not presented as a separately computed spectrum.

Numerical solver residuals, projector completeness and agreement with
benchmarks are algebraic checks at these regulators. They are not estimates
of continuum or large-volume uncertainty. The E7/E8 normalized-state
projection and earlier calibration-convention corrections are reflected in
the current inputs; old L=2.5 summaries are not used.

## Files and provenance

- `data/references.json`: small current vacuum matrices and line charges.
- `data/readouts/`: complete readout eigenvalues and reference probabilities.
- `data/effects/`: complete complex effects for both measurement orders.
- `data/controls/`: the E8 Eop7 comparison; its own reference calibration
  changes with cutoff, so this is not a fixed-calibration error bound.
- `data/e6_example/`: exported sequential amplitudes for the upstream example.
- `data/spectra/`: current light/heavy raw levels and source validations.
- `benchmarks/`: separately stored numerical results, heavy source summaries
  and rounded manuscript probability tables; these are used for verification
  after reconstruction.
- `data/PROVENANCE.json` and `data/spectra/heavy_provenance.json`: source
  revisions, SHA256 hashes and export transformations.

The pinned student-data source is commit
`0fa612f59fd786c12f27279174d4b16cf2fa5556`. Fresh uniform reference inputs and
the E6 effects have separate source hashes. Experimental later probe
coefficients and the three-field exploration are deliberately outside this
release. No machine-specific paths, authentication files or private caches
are required. Retain this package's manifest when referring to its results.


==> anc/SOFTWARE_VERSIONS.json <==
{
  "python": "3.10.11",
  "numpy": "2.2.6",
  "matplotlib": "3.10.9"
}


==> anc/VALIDATION.json <==
{
  "versions": {
    "python": "3.10.11",
    "numpy": "2.2.6",
    "matplotlib": "3.10.9"
  },
  "commands": [
    {
      "command": "verify_manifest.py",
      "seconds": 0.20630809999420308
    },
    {
      "command": "code/replay.py",
      "seconds": 0.19866150000598282
    },
    {
      "command": "code/reproduce_e6.py",
      "seconds": 0.15270939999027178
    },
    {
      "command": "code/replay_spectra.py",
      "seconds": 1.4339790999947581
    },
    {
      "command": "code/plot_light_spectra.py",
      "seconds": 2.146167200000491
    }
  ],
  "total_seconds": 4.279716599994572
}


==> anc/VALIDATION.md <==
# Standalone validation

Validated on 29 November 2026 with Python 3.10.11, NumPy 2.2.6 and
Matplotlib 3.10.9. The distribution was compressed, extracted into a separate
temporary directory and run there from a different working directory:

```sh
python -B anc/run_all.py --output outputs --plots
```

All five commands completed successfully in 4.28 seconds on the validation
machine. This is a replay of exported numerical inputs, so no large
Hamiltonian or probe eigensystem was diagonalized during this run.

Checks performed:

- Seven measurement cases: six original phases and the validated E8
  disordered two-field probe. Recomputed reference eigenvalues/eigenvectors,
  C, readout thresholds, accuracy, raw probabilities and sums agree with
  their separately stored benchmarks to 2.34e-15.
- All six probability tables agree with the manuscript's four-decimal
  entries to the rounding tolerance 5e-5. Maximum raw probability-column
  completeness error is 6.00e-15. Positivity and Hermiticity of each
  measurement order and their average are checked.
- Thirty independent small exhaustive searches verify the dynamic
  programming threshold optimizer.
- The additional E8 disordered cutoff-control replay gives Dhat22 values
  0.3284707189 and 0.3648904639 at Eop7 and Eop8, respectively, reproducing
  the manuscript's change of 0.0364. It retains all other matrix entries.
- E6 ordered sequential amplitudes reconstruct both full complex LR/RL
  effects within 2.23e-16 of the effect benchmarks. Averaged-effect
  completeness is 1.12e-15; the minimum eigenvalue is positive.
- The heavy replay reconstructs 224 parameter settings and 784 heavy
  branches directly from raw energies. Its largest difference from the
  independent source summary is 1.32e-14. The two-gap band identification
  determines band sizes without input from a proposed quiver.
- Eight current periodic/defect spectrum PDFs and four heavy/cutoff PDFs
  were regenerated. The three-panel cutoff plot was visually checked for
  readable axes and absence of clipping.

The checksum verification covers the release files. `VALIDATION.json`
records the actual command timings and software versions. Numerical inputs
and benchmarks are separated; benchmarks are consulted after reconstruction.
These checks establish a reproducible finite-regulator calculation, not a
continuum-error estimate or a new validation of the underlying OPE data.


==> anc/benchmarks/heavy_branches.csv <==
model,tag,phase,g,physical_lambda_represented,Ec,L,branch,component,rank,gap,mean_light_gap,binding_difference,mass_ratio
E6,E6_both,both,-0.1,0.1,16,10.0,1,1,2,1.348264704702449,0.7403424281815525,0.13242015166065602,1.8211366164898726
E6,E6_both,both,-0.1,0.1,16,10.0,2,3,3,1.4225059512480591,0.7403424281815525,0.058178905115045865,1.9214162218718893
E6,E6_both,both,-0.1,0.1,16,10.0,3,5,3,1.459082205793357,0.7403424281815525,0.021602650569747972,1.9708207313974846
E6,E6_both,both,-0.1,0.1,16,12.0,1,1,2,1.370932176790446,0.7427983531921101,0.11466452959377404,1.8456316857717665
E6,E6_both,both,-0.1,0.1,16,12.0,2,3,3,1.418223031436274,0.7427983531921101,0.0673736749479461,1.9092974901486874
E6,E6_both,both,-0.1,0.1,16,12.0,3,5,3,1.438889100502223,0.7427983531921101,0.04670760588199707,1.937119400330823
E6,E6_both,both,-0.1,0.1,16,13.529238,1,1,2,1.384374961225515,0.744162085506055,0.10394920978659505,1.8603137517871444
E6,E6_both,both,-0.1,0.1,16,13.529238,2,3,3,1.418731498416207,0.744162085506055,0.06959267259590307,1.9064818351386745
E6,E6_both,both,-0.1,0.1,16,13.529238,3,5,3,1.431920807761721,0.744162085506055,0.05640336325038908,1.924205540232498
E6,E6_both,both,-0.1,0.1,16,14.0,1,1,2,1.3879626153085869,0.744573117737282,0.10118362016597704,1.864105192954765
E6,E6_both,both,-0.1,0.1,16,14.0,2,3,3,1.419260050768409,0.744573117737282,0.06988618470615493,1.906139258803037
E6,E6_both,both,-0.1,0.1,16,14.0,3,5,3,1.4307205967059589,0.744573117737282,0.05842563876860507,1.9215313615590133
E6,E6_both,both,-0.1,0.1,16,15.0,1,1,2,1.3949309254535807,0.7454797830218045,0.09602864059002836,1.871185452943102
E6,E6_both,both,-0.1,0.1,16,15.0,2,3,3,1.4208409213517892,0.7454797830218045,0.07011864469181983,1.905941587835429
E6,E6_both,both,-0.1,0.1,16,15.0,3,5,3,1.4292930222537863,0.7454797830218045,0.061666543789822725,1.9172793881279286
E6,E6_both,both,-0.1,0.1,16,16.0,1,1,2,1.4012315733804026,0.7464633124753464,0.09169505157029012,1.8771606721484808
E6,E6_both,both,-0.1,0.1,16,16.0,2,3,3,1.4229820719613853,0.7464633124753464,0.06994455298930746,1.9062987399107876
E6,E6_both,both,-0.1,0.1,16,16.0,3,5,3,1.4291269113310738,0.7464633124753464,0.06379971361961889,1.9145306774581423
E6,E6_both,both,-0.1,0.1,16,16.5,1,1,2,1.4042064107123033,0.746992049801261,0.08977768889021864,1.8798143984074474
E6,E6_both,both,-0.1,0.1,16,16.5,2,3,3,1.4242493338040396,0.746992049801261,0.06973476579848237,1.906645906315823
E6,E6_both,both,-0.1,0.1,16,16.5,3,5,3,1.4294417082995565,0.746992049801261,0.06454239130296546,1.9135969501681616
E6,E6_both,both,-0.1,0.1,16,17.0,1,1,2,1.407098880753117,0.7475483911644499,0.0879979015757828,1.8822846753255542
E6,E6_both,both,-0.1,0.1,16,17.0,2,3,3,1.4256437080405449,0.7475483911644499,0.06945307428835501,1.9070922028470043
E6,E6_both,both,-0.1,0.1,16,17.0,3,5,3,1.429991647078336,0.7475483911644499,0.06510513525056383,1.9129084671707337
E6,E6_both,both,-0.1,0.1,16,17.5,1,1,2,1.409931542624025,0.7481339423013065,0.08633634197858786,1.8845977476800317
E6,E6_both,both,-0.1,0.1,16,17.5,2,3,3,1.427163179743019,0.7481339423013065,0.06910470485959386,1.9076305712757484
E6,E6_both,both,-0.1,0.1,16,17.5,3,5,3,1.430758743309866,0.7481339423013065,0.06550914129274688,1.9124366138351687
E6,E6_both,both,-0.1,0.1,16,18.0,1,1,2,1.412724319911563,0.7487499379525536,0.08477555599354414,1.88677721132724
E6,E6_both,both,-0.1,0.1,16,18.0,2,3,3,1.42880611029742,0.7487499379525536,0.06869376560768714,1.908255397261829
E6,E6_both,both,-0.1,0.1,16,18.0,3,5,3,1.431727805184991,0.7487499379525536,0.06577207072011615,1.9121574942630795
E6,E6_both,both,-0.1,0.1,16,18.5,1,1,2,1.415494636331943,0.7493973111659848,0.08329998600002675,1.8888440287163286
E6,E6_both,both,-0.1,0.1,16,18.5,2,3,3,1.430571003929026,0.7493973111659848,0.06822361840294366,1.9089620186963379
E6,E6_both,both,-0.1,0.1,16,18.5,3,5,3,1.4328858567826699,0.7493973111659848,0.06590876554929981,1.9120509714042708
E6,E6_both,both,-0.1,0.1,16,19.0,1,1,2,1.418257578320913,0.7500767453938886,0.08189591246686412,1.8908166224726004
E6,E6_both,both,-0.1,0.1,16,19.0,2,3,3,1.4324563431664081,0.7500767453938886,0.06769714762136902,1.9097463719051586
E6,E6_both,both,-0.1,0.1,16,19.0,3,5,3,1.434221668268235,0.7500767453938886,0.06593182251954222,1.9120998978778907
E6,E6_both,both,-0.1,0.1,16,19.5,1,1,2,1.4210260710607079,0.7507887140926569,0.08055135712460593,1.8927110176103887
E6,E6_both,both,-0.1,0.1,16,19.5,2,3,3,1.4344604757894208,0.7507887140926569,0.06711695239589299,1.9106047398741133
E6,E6_both,both,-0.1,0.1,16,19.5,3,5,3,1.4357253758441209,0.7507887140926569,0.06585205234119296,1.9122895015533412
E6,E6_both,both,-0.1,0.1,16,20.0,1,1,2,1.423811058980761,0.7515335112968502,0.0792559636129393,1.8945410119155235
E6,E6_both,both,-0.1,0.1,16,20.0,2,3,3,1.4365815407811091,0.7515335112968502,0.06648548181259128,1.9115335765961206
E6,E6_both,both,-0.1,0.1,16,20.0,3,5,3,1.437388177015743,0.7515335112968502,0.06567884557795733,1.9126068969770602
E6,E6_both,both,-0.1,0.1,18,10.0,1,1,2,1.347995149861326,0.7400900342601485,0.13218491865897097,1.821393462227723
E6,E6_both,both,-0.1,0.1,18,10.0,2,3,3,1.421871083865963,0.7400900342601485,0.058308984654334095,1.921213660561415
E6,E6_both,both,-0.1,0.1,18,10.0,3,5,3,1.458409566014491,0.7400900342601485,0.021770502505806144,1.9705839810050008
E6,E6_both,both,-0.1,0.1,18,12.0,1,1,2,1.3703706035384942,0.7423412702501475,0.11431193696180086,1.8460116101004582
E6,E6_both,both,-0.1,0.1,18,12.0,2,3,3,1.41712219142617,0.7423412702501475,0.067560349074125,1.9089901750291223
E6,E6_both,both,-0.1,0.1,18,12.0,3,5,3,1.4377738744973612,0.7423412702501475,0.04690866600293386,1.9368098368192206
E6,E6_both,both,-0.1,0.1,18,13.529238,1,1,2,1.383438036287225,0.7434932639310445,0.10354849157486412,1.8607270615642488
E6,E6_both,both,-0.1,0.1,18,13.529238,2,3,3,1.417093873347925,0.7434932639310445,0.06989265451416404,1.9059942330282549
E6,E6_both,both,-0.1,0.1,18,13.529238,3,5,3,1.430307636953259,0.7434932639310445,0.05667889090883005,1.9237667728028176
E6,E6_both,both,-0.1,0.1,18,14.0,1,1,2,1.3868787617119904,0.7438287106515901,0.1007786595911897,1.864513619670706
E6,E6_both,both,-0.1,0.1,18,14.0,2,3,3,1.417421406349713,0.7438287106515901,0.0702360149534671,1.9055750148553143
E6,E6_both,both,-0.1,0.1,18,14.0,3,5,3,1.428921398878574,0.7438287106515901,0.05873602242460607,1.9210355535037715
E6,E6_both,both,-0.1,0.1,18,15.0,1,1,2,1.3934821290304704,0.744558069231001,0.09563400943153155,1.8715560096873238
E6,E6_both,both,-0.1,0.1,18,15.0,2,3,3,1.4185163847511941,0.744558069231001,0.07059975371080784,1.9051789825020295
E6,E6_both,both,-0.1,0.1,18,15.0,3,5,3,1.427043323851357,0.744558069231001,0.062072814610645066,1.916631331825125
E6,E6_both,both,-0.1,0.1,18,16.0,1,1,2,1.399343994976991,0.7453414527070206,0.09133891043705011,1.8774536018286458
E6,E6_both,both,-0.1,0.1,18,16.0,2,3,3,1.4200906955875512,0.7453414527070206,0.07059220982648995,1.905288764538582
E6,E6_both,both,-0.1,0.1,18,16.0,3,5,3,1.426349089071524,0.7453414527070206,0.06433381634251711,1.9136854442901816
E6,E6_both,both,-0.1,0.1,18,16.5,1,1,2,1.402071721583606,0.745761675762388,0.08945162994117006,1.880053329571107
E6,E6_both,both,-0.1,0.1,18,16.5,2,3,3,1.4210446400078272,0.745761675762388,0.07047871151694896,1.9054943237128685
E6,E6_both,both,-0.1,0.1,18,16.5,3,5,3,1.4263705914674099,0.745761675762388,0.06515276005736625,1.9126359503647583
E6,E6_both,both,-0.1,0.1,18,17.0,1,1,2,1.404698989231923,0.7462040209206849,0.08770905260944684,1.8824596891058973
E6,E6_both,both,-0.1,0.1,18,17.0,2,3,3,1.422106444074047,0.7462040209206849,0.07030159776732292,1.9057876990791565
E6,E6_both,both,-0.1,0.1,18,17.0,3,5,3,1.426608116427862,0.7462040209206849,0.06579992541350799,1.9118204625427744
E6,E6_both,both,-0.1,0.1,18,17.5,1,1,2,1.4072488970095531,0.7466702505690255,0.08609160412849781,1.8846992978990542
E6,E6_both,both,-0.1,0.1,18,17.5,2,3,3,1.423274864488068,0.7466702505690255,0.070065636649983,1.906162544179861
E6,E6_both,both,-0.1,0.1,18,17.5,3,5,3,1.427044223453489,0.7466702505690255,0.06629627768456192,1.9112107685634474
E6,E6_both,both,-0.1,0.1,18,18.0,1,1,2,1.409742096696435,0.747161791136997,0.08458148557755907,1.886796291538347
E6,E6_both,both,-0.1,0.1,18,18.0,2,3,3,1.424549227998148,0.747161791136997,0.069774354275846,1.906614129491731
E6,E6_both,both,-0.1,0.1,18,18.0,3,5,3,1.427664464543394,0.747161791136997,0.06665911773059996,1.9107835564916118
E6,E6_both,both,-0.1,0.1,18,18.5,1,1,2,1.4121969139157469,0.7476797992083489,0.08316268450095099,1.8887723266176182
E6,E6_both,both,-0.1,0.1,18,18.5,2,3,3,1.425929178391312,0.7476797992083489,0.06943042002538591,1.9071388312230724
E6,E6_both,both,-0.1,0.1,18,18.5,3,5,3,1.428456789957641,0.7476797992083489,0.06690280845905683,1.9105194382275752
E6,E6_both,both,-0.1,0.1,18,19.0,1,1,2,1.4146294922743508,0.7482252099472684,0.081820927620186,1.8906466575405119
E6,E6_both,both,-0.1,0.1,18,19.0,2,3,3,1.4274144884381899,0.7482252099472684,0.0690359314563469,1.9077337537701888
E6,E6_both,both,-0.1,0.1,18,19.0,3,5,3,1.429411056657901,0.7482252099472684,0.06703936323663573,1.910402159209043
E6,E6_both,both,-0.1,0.1,18,19.5,1,1,2,1.4170539478439181,0.7487987726906851,0.080543597537452,1.8924362586118673
E6,E6_both,both,-0.1,0.1,18,19.5,2,3,3,1.429004920493536,0.7487987726906851,0.06859262488783413,1.9083964512370155
E6,E6_both,both,-0.1,0.1,18,19.5,3,5,3,1.430518623437079,0.7487987726906851,0.0670789219442911,1.910417959549728
E6,E6_both,both,-0.1,0.1,18,20.0,1,1,2,1.419482525946892,0.7494010773167699,0.07931962868664777,1.8941559718987173
E6,E6_both,both,-0.1,0.1,18,20.0,2,3,3,1.430700124445322,0.7494010773167699,0.06810203018821781,1.9091247233963726
E6,E6_both,both,-0.1,0.1,18,20.0,3,5,3,1.4317720194351848,0.7494010773167699,0.06703013519835488,1.9105550589300508
E6,E6_both,both,-0.1,0.1,20,10.0,1,1,2,1.347812791495989,0.739924479025829,0.13203616655566908,1.8215545365798609
E6,E6_both,both,-0.1,0.1,20,10.0,2,3,3,1.421433226910604,0.739924479025829,0.05841573114105403,1.9210517656910566
E6,E6_both,both,-0.1,0.1,20,10.0,3,5,3,1.457948719740209,0.739924479025829,0.02190023831144905,1.970402062734453
E6,E6_both,both,-0.1,0.1,20,12.0,1,1,2,1.36998267516059,0.742044752542664,0.11410682992473808,1.8462264849475134
E6,E6_both,both,-0.1,0.1,20,12.0,2,3,3,1.41637439309346,0.742044752542664,0.06771511199186797,1.908745245135367
E6,E6_both,both,-0.1,0.1,20,12.0,3,5,3,1.437023879434699,0.742044752542664,0.047065625650628995,1.9365730631618165
E6,E6_both,both,-0.1,0.1,20,13.529238,1,1,2,1.382779479593386,0.743060923833556,0.10334236807372599,1.8609234253086973
E6,E6_both,both,-0.1,0.1,20,13.529238,2,3,3,1.415986440059889,0.743060923833556,0.07013540760722314,1.9056128436341604
E6,E6_both,both,-0.1,0.1,20,13.529238,3,5,3,1.4292304124275341,0.743060923833556,0.05689143523957796,1.9234363786133888
E6,E6_both,both,-0.1,0.1,20,14.0,1,1,2,1.386112772739256,0.7433475261465704,0.10058227955388488,1.8646900998308396
E6,E6_both,both,-0.1,0.1,20,14.0,2,3,3,1.4161777969111609,0.7433475261465704,0.07051725538197995,1.9051355484459154
E6,E6_both,both,-0.1,0.1,20,14.0,3,5,3,1.427720654534268,0.7433475261465704,0.05897439775887281,1.9206637599716119
E6,E6_both,both,-0.1,0.1,20,15.0,1,1,2,1.3924462832078899,0.7439612558498365,0.09547622849178317,1.8716650527953644
E6,E6_both,both,-0.1,0.1,20,15.0,2,3,3,1.4169394505813269,0.7439612558498365,0.07098306111834618,1.9045876911462798
E6,E6_both,both,-0.1,0.1,20,15.0,3,5,3,1.4255399680800724,0.7439612558498365,0.062382543619600606,1.9161481285092727
E6,E6_both,both,-0.1,0.1,20,16.0,1,1,2,1.397978852844094,0.744612026880649,0.091245200917204,1.8774594048669195
E6,E6_both,both,-0.1,0.1,20,16.0,2,3,3,1.4181167869903208,0.744612026880649,0.07110726677097712,1.904504273092577
E6,E6_both,both,-0.1,0.1,20,16.0,3,5,3,1.4244842835626266,0.744612026880649,0.06473977019867139,1.9130557016787908
E6,E6_both,both,-0.1,0.1,20,16.5,1,1,2,1.4005191525613119,0.7449593180797089,0.08939948359810601,1.8799941400443823
E6,E6_both,both,-0.1,0.1,20,16.5,2,3,3,1.418847385859876,0.7449593180797089,0.07107125029954187,1.904597138964926
E6,E6_both,both,-0.1,0.1,20,16.5,3,5,3,1.4243018574036435,0.7449593180797089,0.06561677875577443,1.9119189770994265
E6,E6_both,both,-0.1,0.1,20,17.0,1,1,2,1.402943888248622,0.7453242160680921,0.0877045438875621,1.8823269900577744
E6,E6_both,both,-0.1,0.1,20,17.0,2,3,3,1.4196690195998791,0.7453242160680921,0.07097941253630502,1.9047670651159678
E6,E6_both,both,-0.1,0.1,20,17.0,3,5,3,1.4243196487739211,0.7453242160680921,0.066328783362263,1.9110068049148115
E6,E6_both,both,-0.1,0.1,20,17.5,1,1,2,1.405276442408076,0.7457084364212044,0.08614043043433295,1.884485106742607
E6,E6_both,both,-0.1,0.1,20,17.5,2,3,3,1.4205804467072198,0.7457084364212044,0.07083642613518903,1.9050078788498808
E6,E6_both,both,-0.1,0.1,20,17.5,3,5,3,1.424520152074825,0.7457084364212044,0.0668967207675839,1.9102910500937418
E6,E6_both,both,-0.1,0.1,20,18.0,1,1,2,1.407537927115933,0.7461133813703809,0.08468883562482876,1.886493343050246
E6,E6_both,both,-0.1,0.1,20,18.0,2,3,3,1.4215811548065749,0.7461133813703809,0.07064560793418684,1.90531518439673
E6,E6_both,both,-0.1,0.1,20,18.0,3,5,3,1.4248890088936499,0.7461133813703809,0.06733775384711183,1.9097486313361207
E6,E6_both,both,-0.1,0.1,20,18.5,1,1,2,1.4097472983390291,0.7465402063462176,0.08333311435340618,1.8883742447560026
E6,E6_both,both,-0.1,0.1,20,18.5,2,3,3,1.4226711073975922,0.7465402063462176,0.07040930529484313,1.905685849608226
E6,E6_both,both,-0.1,0.1,20,18.5,3,5,3,1.425414413329964,0.7465402063462176,0.06766599936247131,1.9093605424232298
E6,E6_both,both,-0.1,0.1,20,19.0,1,1,2,1.411921488781997,0.7469898684125016,0.0820582480430061,1.8901481110883127
E6,E6_both,both,-0.1,0.1,20,19.0,2,3,3,1.4238505511539061,0.7469898684125016,0.07012918567109705,1.9061176213539077
E6,E6_both,both,-0.1,0.1,20,19.0,3,5,3,1.426086616066039,0.7469898684125016,0.06789312075896414,1.9091110554106308
E6,E6_both,both,-0.1,0.1,20,19.5,1,1,2,1.414075547197435,0.7474631614649999,0.08085077573256494,1.891833096397553
E6,E6_both,both,-0.1,0.1,20,19.5,2,3,3,1.425119867860271,0.7474631614649999,0.06980645506972882,1.9066088355004536
E6,E6_both,both,-0.1,0.1,20,19.5,3,5,3,1.426897511512983,0.7474631614649999,0.06802881141701689,1.9089870713043797
E6,E6_both,both,-0.1,0.1,20,20.0,1,1,2,1.416222776852853,0.747960741838735,0.07969870682461688,1.8934453342715674
E6,E6_both,both,-0.1,0.1,20,20.0,2,3,3,1.426479460220204,0.747960741838735,0.06944202345726591,1.9071581975190912
E6,E6_both,both,-0.1,0.1,20,20.0,3,5,3,1.4278402951807712,0.747960741838735,0.06808118849669875,1.908977591084082
E6,E6_both,both,-0.1,0.1,22,10.0,1,1,2,1.347673733820121,0.7397881934628261,0.13190265310553118,1.8217021381645513
E6,E6_both,both,-0.1,0.1,22,10.0,2,3,3,1.421107460042387,0.7397881934628261,0.058468926883265215,1.9209653149375339
E6,E6_both,both,-0.1,0.1,22,10.0,3,5,3,1.457602061184359,0.7397881934628261,0.02197432574129321,1.9702964633181896
E6,E6_both,both,-0.1,0.1,22,12.0,1,1,2,1.3696945214860459,0.7418011947769505,0.11390786806785513,1.8464442105649268
E6,E6_both,both,-0.1,0.1,22,12.0,2,3,3,1.415822431468011,0.7418011947769505,0.06777995808588999,1.9086278661140867
E6,E6_both,both,-0.1,0.1,22,12.0,3,5,3,1.436463242426503,0.7418011947769505,0.047139147127398084,1.9364531259058269
E6,E6_both,both,-0.1,0.1,22,13.529238,1,1,2,1.382295313456919,0.7427061213209035,0.10311692918488813,1.8611605233554631
E6,E6_both,both,-0.1,0.1,22,13.529238,2,3,3,1.415172464682727,0.7427061213209035,0.07023977795907999,1.9054272262706566
E6,E6_both,both,-0.1,0.1,22,13.529238,3,5,3,1.428428967017976,0.7427061213209035,0.0569832756238311,1.9232761465295503
E6,E6_both,both,-0.1,0.1,22,14.0,1,1,2,1.3855501394210763,0.7429527396937274,0.10035533996637858,1.864923655833413
E6,E6_both,both,-0.1,0.1,22,14.0,2,3,3,1.4152645077687565,0.7429527396937274,0.07064097161869842,1.9049186201967312
E6,E6_both,both,-0.1,0.1,22,14.0,3,5,3,1.426828405212167,0.7429527396937274,0.05907707417528796,1.920483402215272
E6,E6_both,both,-0.1,0.1,22,15.0,1,1,2,1.3916841181537503,0.743471896290091,0.0952596744264318,1.8718718556790437
E6,E6_both,both,-0.1,0.1,22,15.0,2,3,3,1.4157825413908438,0.743471896290091,0.07116125118933825,1.9042852170412474
E6,E6_both,both,-0.1,0.1,22,15.0,3,5,3,1.4244250957174782,0.743471896290091,0.06251869686270384,1.9159098048296501
E6,E6_both,both,-0.1,0.1,22,16.0,1,1,2,1.3969676850801203,0.744014386617111,0.09106108815410163,1.8776084309765315
E6,E6_both,both,-0.1,0.1,22,16.0,2,3,3,1.416668427686322,0.744014386617111,0.07136034554789994,1.9040874117066988
E6,E6_both,both,-0.1,0.1,22,16.0,3,5,3,1.423102765672445,0.744014386617111,0.0649260075617768,1.9127355482237611
E6,E6_both,both,-0.1,0.1,22,16.5,1,1,2,1.399363282539514,0.7443022280188509,0.08924117349818794,1.8801008916287596
E6,E6_both,both,-0.1,0.1,22,16.5,2,3,3,1.417234307389405,0.7443022280188509,0.07137014864829694,1.9041113327871304
E6,E6_both,both,-0.1,0.1,22,16.5,3,5,3,1.422769397975534,0.7443022280188509,0.06583505806216783,1.9115479497657766
E6,E6_both,both,-0.1,0.1,22,17.0,1,1,2,1.40162910305565,0.7446040828863316,0.08757906271701321,1.8823817049491216
E6,E6_both,both,-0.1,0.1,22,17.0,2,3,3,1.417878161865681,0.7446040828863316,0.07133000390698219,1.9042041192811037
E6,E6_both,both,-0.1,0.1,22,17.0,3,5,3,1.422624078895446,0.7446040828863316,0.06658408687721717,1.9105778649250549
E6,E6_both,both,-0.1,0.1,22,17.5,1,1,2,1.4037880787139079,0.744921651527434,0.08605522434096002,1.884477482746666
E6,E6_both,both,-0.1,0.1,22,17.5,2,3,3,1.418598575435432,0.744921651527434,0.0712447276194359,1.904359435017963
E6,E6_both,both,-0.1,0.1,22,17.5,3,5,3,1.422649108731127,0.744921651527434,0.06719419432374085,1.9097969643036128
E6,E6_both,both,-0.1,0.1,22,18.0,1,1,2,1.4058609733391592,0.7452563417961711,0.08465171025318297,1.8864126267625436
E6,E6_both,both,-0.1,0.1,22,18.0,2,3,3,1.4193949704839681,0.7452563417961711,0.071117713108374,1.9045728172712084
E6,E6_both,both,-0.1,0.1,22,18.0,3,5,3,1.42283004213382,0.7452563417961711,0.0676826414585221,1.9091820657367402
E6,E6_both,both,-0.1,0.1,22,18.5,1,1,2,1.40786650697673,0.745609335916722,0.08335216485671393,1.8882093331701206
E6,E6_both,both,-0.1,0.1,22,18.5,2,3,3,1.4202673593588189,0.745609335916722,0.07095131247462505,1.9048411694209932
E6,E6_both,both,-0.1,0.1,22,18.5,3,5,3,1.423155097820033,0.745609335916722,0.06806357401341101,1.9087141607075946
E6,E6_both,both,-0.1,0.1,22,19.0,1,1,2,1.4098214962797169,0.7459816388120925,0.08214178134446803,1.8898876633541928
E6,E6_both,both,-0.1,0.1,22,19.0,2,3,3,1.4212161540043269,0.7459816388120925,0.07074712361985802,1.9051623794219434
E6,E6_both,both,-0.1,0.1,22,19.0,3,5,3,1.423614664502708,0.7459816388120925,0.068348613121477,1.9083776200841673
E6,E6_both,both,-0.1,0.1,22,19.5,1,1,2,1.411740998416273,0.746374112830205,0.08100722724413711,1.8914656526109104
E6,E6_both,both,-0.1,0.1,22,19.5,2,3,3,1.4222420173977999,0.746374112830205,0.07050620826261023,1.9055350298856761
E6,E6_both,both,-0.1,0.1,22,19.5,3,5,3,1.424200887354241,0.746374112830205,0.06854733830616899,1.9081595447539819
E6,E6_both,both,-0.1,0.1,22,20.0,1,1,2,1.413638451026328,0.7467875025379349,0.07993655404954181,1.8929594378884491
E6,E6_both,both,-0.1,0.1,22,20.0,2,3,3,1.423345746113179,0.7467875025379349,0.07022925896269072,1.9059581758880288
E6,E6_both,both,-0.1,0.1,22,20.0,3,5,3,1.424907322223495,0.7467875025379349,0.0686676828523749,1.9080492340605462
E7,E7_ordered,ordered,-0.1,-0.1,16,10.0,1,1,2,1.356141771656114,0.768603415991363,0.18106506032661196,1.764423294823547
E7,E7_ordered,ordered,-0.1,-0.1,16,10.0,2,4,3,1.406139175649203,0.768603415991363,0.1310676563335229,1.829472971877872
E7,E7_ordered,ordered,-0.1,-0.1,16,10.0,3,6,3,1.448896796101116,0.768603415991363,0.0883100358816098,1.885103248249677
E7,E7_ordered,ordered,-0.1,-0.1,16,10.0,4,9,2,1.476401943333588,0.768603415991363,0.06080488864913791,1.9208891251534312
E7,E7_ordered,ordered,-0.1,-0.1,16,12.0,1,1,2,1.384446101437116,0.7703033225239266,0.15616054361073717,1.7972739581349961
E7,E7_ordered,ordered,-0.1,-0.1,16,12.0,2,4,3,1.4138876226163541,0.7703033225239266,0.12671902243149913,1.8354946438290054
E7,E7_ordered,ordered,-0.1,-0.1,16,12.0,3,6,3,1.4377192158681722,0.7703033225239266,0.10288742917968108,1.8664325776986568
E7,E7_ordered,ordered,-0.1,-0.1,16,12.0,4,9,2,1.4500378990637461,0.7703033225239266,0.09056874598410714,1.8824245679126044
E7,E7_ordered,ordered,-0.1,-0.1,16,12.772424,1,1,2,1.392712964751317,0.770762952625597,0.14881294049987703,1.8069277460820514
E7,E7_ordered,ordered,-0.1,-0.1,16,12.772424,2,4,3,1.416634853430251,0.770762952625597,0.12489105182094296,1.8379643814022162
E7,E7_ordered,ordered,-0.1,-0.1,16,12.772424,3,6,3,1.435735068892022,0.770762952625597,0.10579083635917197,1.8627453019131286
E7,E7_ordered,ordered,-0.1,-0.1,16,12.772424,4,9,2,1.444862969303458,0.770762952625597,0.096662935947736,1.8745879837394175
E7,E7_ordered,ordered,-0.1,-0.1,16,14.0,1,1,2,1.403515072096543,0.771430532547713,0.13934599299888295,1.8193667645760905
E7,E7_ordered,ordered,-0.1,-0.1,16,14.0,2,4,3,1.420610312887876,0.771430532547713,0.12225075220755,1.8415272055621044
E7,E7_ordered,ordered,-0.1,-0.1,16,14.0,3,6,3,1.434288084009927,0.771430532547713,0.10857298108549895,1.8592576045351386
E7,E7_ordered,ordered,-0.1,-0.1,16,14.0,4,9,2,1.44003002092477,0.771430532547713,0.10283104417065592,1.866700837169294
E7,E7_ordered,ordered,-0.1,-0.1,16,15.0,1,1,2,1.41073638431954,0.771990884243783,0.13324538416802612,1.8274003140612873
E7,E7_ordered,ordered,-0.1,-0.1,16,15.0,2,4,3,1.4236526393591151,0.771990884243783,0.12032912912845095,1.8441314119319927
E7,E7_ordered,ordered,-0.1,-0.1,16,15.0,3,6,3,1.4343345236209717,0.771990884243783,0.10964724486659438,1.8579682129614765
E7,E7_ordered,ordered,-0.1,-0.1,16,15.0,4,9,2,1.4383086245035324,0.771990884243783,0.10567314398403371,1.8631160728179483
E7,E7_ordered,ordered,-0.1,-0.1,16,16.0,1,1,2,1.4169959141962813,0.772608363260864,0.1282208123254467,1.834041645906758
E7,E7_ordered,ordered,-0.1,-0.1,16,16.0,2,4,3,1.4266862246507837,0.772608363260864,0.11853050187094438,1.8465839777210338
E7,E7_ordered,ordered,-0.1,-0.1,16,16.0,3,6,3,1.4352836818669672,0.772608363260864,0.10993304465476084,1.8577118112069375
E7,E7_ordered,ordered,-0.1,-0.1,16,16.0,4,9,2,1.4380502446871137,0.772608363260864,0.1071664818346143,1.8612926199992084
E7,E7_ordered,ordered,-0.1,-0.1,16,16.5,1,1,2,1.4198753307428336,0.772946407076247,0.12601748340966035,1.8369647853253694
E7,E7_ordered,ordered,-0.1,-0.1,16,16.5,2,4,3,1.42824358501114,0.772946407076247,0.117649229141354,1.8477912206276048
E7,E7_ordered,ordered,-0.1,-0.1,16,16.5,3,6,3,1.436060016018171,0.772946407076247,0.109832798134323,1.8579037341673177
E7,E7_ordered,ordered,-0.1,-0.1,16,16.5,4,9,2,1.4383714743483225,0.772946407076247,0.10752133980417145,1.8608941851338925
E7,E7_ordered,ordered,-0.1,-0.1,16,17.0,1,1,2,1.422637421426245,0.7733070718262204,0.12397672222619582,1.839679828695455
E7,E7_ordered,ordered,-0.1,-0.1,16,17.0,2,4,3,1.42984808289306,0.7733070718262204,0.11676606075938079,1.8490042765500265
E7,E7_ordered,ordered,-0.1,-0.1,16,17.0,3,6,3,1.4370238301573468,0.7733070718262204,0.10959031349509396,1.8582835751957
E7,E7_ordered,ordered,-0.1,-0.1,16,17.0,4,9,2,1.438956189558434,0.7733070718262204,0.1076579540940068,1.8607824006577818
E7,E7_ordered,ordered,-0.1,-0.1,16,17.5,1,1,2,1.425317132170133,0.7736953199852745,0.12207350780041604,1.8422201806743004
E7,E7_ordered,ordered,-0.1,-0.1,16,17.5,2,4,3,1.431515719699717,0.7736953199852745,0.11587492027083202,1.8502318454336295
E7,E7_ordered,ordered,-0.1,-0.1,16,17.5,3,6,3,1.438170566656481,0.7736953199852745,0.10922007331406802,1.858833224794294
E7,E7_ordered,ordered,-0.1,-0.1,16,17.5,4,9,2,1.439786788228589,0.7736953199852745,0.10760385174195997,1.860922188667229
E7,E7_ordered,ordered,-0.1,-0.1,16,18.0,1,1,2,1.427944065736594,0.7741143980534305,0.12028473037026699,1.8446163374912905
E7,E7_ordered,ordered,-0.1,-0.1,16,18.0,2,4,3,1.4332593503707,0.7741143980534305,0.11496944573616097,1.851482615456759
E7,E7_ordered,ordered,-0.1,-0.1,16,18.0,3,6,3,1.439495707240697,0.7741143980534305,0.10873308886616395,1.8595387333712154
E7,E7_ordered,ordered,-0.1,-0.1,16,18.0,4,9,2,1.440848269074152,0.7741143980534305,0.10738052703270906,1.8612859710364185
E7,E7_ordered,ordered,-0.1,-0.1,16,18.5,1,1,2,1.430538319719171,0.7745614033015304,0.1185844868838899,1.8469011154203796
E7,E7_ordered,ordered,-0.1,-0.1,16,18.5,2,4,3,1.4350842731783078,0.7745614033015304,0.11403853342475312,1.852770183308038
E7,E7_ordered,ordered,-0.1,-0.1,16,18.5,3,6,3,1.4409898879873009,0.7745614033015304,0.10813291861576002,1.8603946463703862
E7,E7_ordered,ordered,-0.1,-0.1,16,18.5,4,9,2,1.442122807647285,0.7745614033015304,0.10699999895577594,1.861857305954449
E7,E7_ordered,ordered,-0.1,-0.1,16,19.0,1,1,2,1.4331397662359429,0.775056284761738,0.11697280328753323,1.8490783113596814
E7,E7_ordered,ordered,-0.1,-0.1,16,19.0,2,4,3,1.4370172865168689,0.775056284761738,0.1130952830066072,1.8540811999977858
E7,E7_ordered,ordered,-0.1,-0.1,16,19.0,3,6,3,1.4426675369935409,0.775056284761738,0.1074450325299352,1.8613713163258006
E7,E7_ordered,ordered,-0.1,-0.1,16,19.0,4,9,2,1.443617972582614,0.775056284761738,0.10649459694086216,1.8625975957686738
E7,E7_ordered,ordered,-0.1,-0.1,16,19.5,1,1,2,1.435749698226017,0.7755832156993325,0.11541673317264811,1.851187170072294
E7,E7_ordered,ordered,-0.1,-0.1,16,19.5,2,4,3,1.439048136108598,0.7755832156993325,0.112118295290067,1.8554400185298343
E7,E7_ordered,ordered,-0.1,-0.1,16,19.5,3,6,3,1.444507958259781,0.7755832156993325,0.10665847313888399,1.8624796527569107
E7,E7_ordered,ordered,-0.1,-0.1,16,19.5,4,9,2,1.4453074796199799,0.7755832156993325,0.1058589517786852,1.863510517458486
E7,E7_ordered,ordered,-0.1,-0.1,16,20.0,1,1,2,1.438383412759581,0.7761429146809249,0.11390241660226885,1.8532455628367173
E7,E7_ordered,ordered,-0.1,-0.1,16,20.0,2,4,3,1.441181921356779,0.7761429146809249,0.11110390800507086,1.8568512242996562
E7,E7_ordered,ordered,-0.1,-0.1,16,20.0,3,6,3,1.44650742726257,0.7761429146809249,0.1057784020992798,1.8637127259703636
E7,E7_ordered,ordered,-0.1,-0.1,16,20.0,4,9,2,1.447183028533658,0.7761429146809249,0.10510280082819179,1.864583185853858
E7,E7_disordered,disordered,0.1,0.1,16,10.0,1,1,2,1.356141771656114,0.7679468821691854,0.17975199268225683,1.7659317371345797
E7,E7_disordered,disordered,0.1,0.1,16,10.0,2,4,3,1.406139175649203,0.7679468821691854,0.12975458868916778,1.831037026515876
E7,E7_disordered,disordered,0.1,0.1,16,10.0,3,6,3,1.448896796101116,0.7679468821691854,0.08699696823725467,1.8867148623723582
E7,E7_disordered,disordered,0.1,0.1,16,12.0,1,1,2,1.3844340313485661,0.770109232326539,0.15578443330451197,1.79771125086518
E7,E7_disordered,disordered,0.1,0.1,16,12.0,2,4,3,1.4138755525278042,0.770109232326539,0.12634291212527393,1.835941569297143
E7,E7_disordered,disordered,0.1,0.1,16,12.0,3,6,3,1.4377071457796222,0.770109232326539,0.10251131887345588,1.866887300436895
E7,E7_disordered,disordered,0.1,0.1,16,12.772424,1,1,2,1.3926859198507069,0.7706367925198679,0.148587665189029,1.8071884620209095
E7,E7_disordered,disordered,0.1,0.1,16,12.772424,2,4,3,1.416607808529641,0.7706367925198679,0.12466577651009492,1.8382301783146684
E7,E7_disordered,disordered,0.1,0.1,16,12.772424,3,6,3,1.435708023991412,0.7706367925198679,0.10556556104832393,1.8630151556829513
E7,E7_disordered,disordered,0.1,0.1,16,14.0,1,1,2,1.403483317022333,0.7713861305991451,0.13928894417595705,1.8194303233482179
E7,E7_disordered,disordered,0.1,0.1,16,14.0,2,4,3,1.420578557813666,0.7713861305991451,0.1221937033846241,1.841592039916877
E7,E7_disordered,disordered,0.1,0.1,16,14.0,3,6,3,1.434256328935717,0.7713861305991451,0.10851593226257306,1.859323459473808
E7,E7_disordered,disordered,0.1,0.1,16,15.0,1,1,2,1.41070979304023,0.7720032134960467,0.13329663395186353,1.8273366851049433
E7,E7_disordered,disordered,0.1,0.1,16,15.0,2,4,3,1.423626048079805,0.7720032134960467,0.12038037891228837,1.8440675157721933
E7,E7_disordered,disordered,0.1,0.1,16,15.0,3,6,3,1.4343079323416617,0.7720032134960467,0.1096984946504318,1.8579040958214954
E7,E7_disordered,disordered,0.1,0.1,16,16.0,1,1,2,1.4169789632489314,0.7726768707112647,0.128374778173598,1.8338570972683232
E7,E7_disordered,disordered,0.1,0.1,16,16.0,2,4,3,1.4266692737034337,0.7726768707112647,0.11868446771909569,1.84639831704831
E7,E7_disordered,disordered,0.1,0.1,16,16.0,3,6,3,1.4352667309196172,0.7726768707112647,0.11008701050291214,1.8575251639128594
E7,E7_disordered,disordered,0.1,0.1,16,16.5,1,1,2,1.4198644089499437,0.7730442896253497,0.1262241703007556,1.8367180613132408
E7,E7_disordered,disordered,0.1,0.1,16,16.5,2,4,3,1.42823266321825,0.7730442896253497,0.11785591603244927,1.8475431257767039
E7,E7_disordered,disordered,0.1,0.1,16,16.5,3,6,3,1.436049094225281,0.7730442896253497,0.11003948502541827,1.8576543588741234
E7,E7_disordered,disordered,0.1,0.1,16,17.0,1,1,2,1.422633207806295,0.7734357287845491,0.12423824976280318,1.8393683597238997
E7,E7_disordered,disordered,0.1,0.1,16,17.0,2,4,3,1.4298438692731101,0.7734357287845491,0.11702758829598814,1.8486912565057003
E7,E7_disordered,disordered,0.1,0.1,16,17.0,3,6,3,1.437019616537397,0.7734357287845491,0.10985184103170131,1.8579690115889358
E7,E7_disordered,disordered,0.1,0.1,16,17.5,1,1,2,1.425317132170133,0.7738533252260457,0.12238951828195832,1.8418440364700792
E7,E7_disordered,disordered,0.1,0.1,16,17.5,2,4,3,1.431515719699717,0.7738533252260457,0.1161909307523743,1.849854065409056
E7,E7_disordered,disordered,0.1,0.1,16,17.5,3,6,3,1.438170566656481,0.7738533252260457,0.1095360837956103,1.8584536885415406
E7,E7_disordered,disordered,0.1,0.1,16,18.0,1,1,2,1.427944065736594,0.7742988684370351,0.12065367113747616,1.8441768727093426
E7,E7_disordered,disordered,0.1,0.1,16,18.0,2,4,3,1.4332593503707,0.7742988684370351,0.11533838650337014,1.8510415148401456
E7,E7_disordered,disordered,0.1,0.1,16,18.0,3,6,3,1.439495707240697,0.7742988684370351,0.10910202963337312,1.8590957134502837
E7,E7_disordered,disordered,0.1,0.1,16,18.5,1,1,2,1.430538319719171,0.7747738662534779,0.11900941278778476,1.8463946475592026
E7,E7_disordered,disordered,0.1,0.1,16,18.5,2,4,3,1.4350842731783078,0.7747738662534779,0.11446345932864799,1.8522621059972617
E7,E7_disordered,disordered,0.1,0.1,16,18.5,3,6,3,1.4409898879873009,0.7747738662534779,0.10855784451965489,1.8598844782354356
E7,E7_disordered,disordered,0.1,0.1,16,19.0,1,1,2,1.4331397662359429,0.7752984147648521,0.11745706329376127,1.848500833928074
E7,E7_disordered,disordered,0.1,0.1,16,19.0,2,4,3,1.4370172865168689,0.7752984147648521,0.11357954301283524,1.853502160136257
E7,E7_disordered,disordered,0.1,0.1,16,19.0,3,6,3,1.4426675369935409,0.7752984147648521,0.10792929253616323,1.8607899997204327
E7,E7_disordered,disordered,0.1,0.1,16,19.5,1,1,2,1.435749698226017,0.7758567954632403,0.11596389270046359,1.850534411274667
E7,E7_disordered,disordered,0.1,0.1,16,19.5,2,4,3,1.439048136108598,0.7758567954632403,0.11266545481788248,1.8547857601084574
E7,E7_disordered,disordered,0.1,0.1,16,19.5,3,6,3,1.444507958259781,0.7758567954632403,0.10720563266669947,1.8618229120456562
E7,E7_disordered,disordered,0.1,0.1,16,20.0,1,1,2,1.438383412759581,0.7764498043731999,0.11451619598681884,1.8525130725233891
E7,E7_disordered,disordered,0.1,0.1,16,20.0,2,4,3,1.441181921356779,0.7764498043731999,0.11171768738962085,1.8561173088583536
E7,E7_disordered,disordered,0.1,0.1,16,20.0,3,6,3,1.44650742726257,0.7764498043731999,0.10639218148382978,1.862976098539021
E7,E7_ordered,ordered,-0.1,-0.1,18,10.0,1,1,2,1.3559060074019489,0.768470186187735,0.1810343649735211,1.7644223963045262
E7,E7_ordered,ordered,-0.1,-0.1,18,10.0,2,4,3,1.405833251905933,0.768470186187735,0.1311071204695371,1.8293920534250785
E7,E7_ordered,ordered,-0.1,-0.1,18,10.0,3,6,3,1.448397955141996,0.768470186187735,0.08854241723347389,1.88478093382813
E7,E7_ordered,ordered,-0.1,-0.1,18,10.0,4,9,2,1.475861681827173,0.768470186187735,0.061078690548296954,1.9205191149297551
E7,E7_ordered,ordered,-0.1,-0.1,18,12.0,1,1,2,1.383897556214932,0.7700477792447404,0.15619800227454883,1.7971580381314167
E7,E7_ordered,ordered,-0.1,-0.1,18,12.0,2,4,3,1.413288534348442,0.7700477792447404,0.12680702414103884,1.8353257712587514
E7,E7_ordered,ordered,-0.1,-0.1,18,12.0,3,6,3,1.436813965388097,0.7700477792447404,0.10328159310138396,1.8658763834074268
E7,E7_ordered,ordered,-0.1,-0.1,18,12.0,4,9,2,1.44910447456094,0.7700477792447404,0.09099108392854083,1.8818370932544153
E7,E7_ordered,ordered,-0.1,-0.1,18,12.772424,1,1,2,1.391980809619908,0.7704501273576039,0.14891944509529975,1.8067111162586922
E7,E7_ordered,ordered,-0.1,-0.1,18,12.772424,2,4,3,1.415863685780556,0.7704501273576039,0.12503656893465176,1.837709717352521
E7,E7_ordered,ordered,-0.1,-0.1,18,12.772424,3,6,3,1.434610097282973,0.7704501273576039,0.1062901574322348,1.8620414824295302
E7,E7_ordered,ordered,-0.1,-0.1,18,12.772424,4,9,2,1.443714801930333,0.7704501273576039,0.09718545278487478,1.873858865961656
E7,E7_ordered,ordered,-0.1,-0.1,18,14.0,1,1,2,1.4023983202478054,0.7710084675014586,0.13961861475511173,1.8189142912949299
E7,E7_ordered,ordered,-0.1,-0.1,18,14.0,2,4,3,1.419476276940057,0.7710084675014586,0.12254065806286008,1.841064445816053
E7,E7_ordered,ordered,-0.1,-0.1,18,14.0,3,6,3,1.432719104021413,0.7710084675014586,0.10929783098150425,1.8582404271957007
E7,E7_ordered,ordered,-0.1,-0.1,18,14.0,4,9,2,1.438442375252421,0.7710084675014586,0.10357455975049623,1.865663524959536
E7,E7_ordered,ordered,-0.1,-0.1,18,15.0,1,1,2,1.4092132248960358,0.7714613664457031,0.1337095079953703,1.8266802281864092
E7,E7_ordered,ordered,-0.1,-0.1,18,15.0,2,4,3,1.4221315780389971,0.7714613664457031,0.12079115485240899,1.8434255296426298
E7,E7_ordered,ordered,-0.1,-0.1,18,15.0,3,6,3,1.4323060704720993,0.7714613664457031,0.11061666241930679,1.8566141258259727
E7,E7_ordered,ordered,-0.1,-0.1,18,15.0,4,9,2,1.4362602007239993,0.7714613664457031,0.10666253216740684,1.8617396323307476
E7,E7_ordered,ordered,-0.1,-0.1,18,16.0,1,1,2,1.414977397273629,0.771953267589935,0.12892913790624094,1.8329832344530879
E7,E7_ordered,ordered,-0.1,-0.1,18,16.0,2,4,3,1.4246891392422025,0.771953267589935,0.11921739593766745,1.8455639726613655
E7,E7_ordered,ordered,-0.1,-0.1,18,16.0,3,6,3,1.4326994749682795,0.771953267589935,0.11120706021159044,1.8559406833540808
E7,E7_ordered,ordered,-0.1,-0.1,18,16.0,4,9,2,1.435438569031961,0.771953267589935,0.10846796614790888,1.8594889474507315
E7,E7_ordered,ordered,-0.1,-0.1,18,16.5,1,1,2,1.417575297828832,0.7722213995265919,0.12686750122435164,1.8357109744664841
E7,E7_ordered,ordered,-0.1,-0.1,18,16.5,2,4,3,1.4259741744206889,0.7722213995265919,0.11846862463249486,1.8465872291222158
E7,E7_ordered,ordered,-0.1,-0.1,18,16.5,3,6,3,1.4331604318957165,0.7722213995265919,0.1112823671574672,1.85589318396811
E7,E7_ordered,ordered,-0.1,-0.1,18,16.5,4,9,2,1.4354379030774758,0.7722213995265919,0.10900489597570795,1.8588424303670772
E7,E7_ordered,ordered,-0.1,-0.1,18,17.0,1,1,2,1.420033571147749,0.7725072922278869,0.12498101330802491,1.8382138077330201
E7,E7_ordered,ordered,-0.1,-0.1,18,17.0,2,4,3,1.427283493016563,0.7725072922278869,0.1177310914392109,1.8475987312693476
E7,E7_ordered,ordered,-0.1,-0.1,18,17.0,3,6,3,1.4337836651170959,0.7725072922278869,0.11123091933867801,1.8560131141055103
E7,E7_ordered,ordered,-0.1,-0.1,18,17.0,4,9,2,1.435673462182781,0.7725072922278869,0.10934112227299297,1.8584594302564361
E7,E7_ordered,ordered,-0.1,-0.1,18,17.5,1,1,2,1.4223845645105948,0.7728127438035259,0.12324092309645707,1.8405293855664098
E7,E7_ordered,ordered,-0.1,-0.1,18,17.5,2,4,3,1.428630327873449,0.7728127438035259,0.11699515973360297,1.8486112442222524
E7,E7_ordered,ordered,-0.1,-0.1,18,17.5,3,6,3,1.4345616983546858,0.7728127438035259,0.11106378925236604,1.856286286499693
E7,E7_ordered,ordered,-0.1,-0.1,18,17.5,4,9,2,1.436124588713764,0.7728127438035259,0.10950089889328796,1.8583086268034852
E7,E7_ordered,ordered,-0.1,-0.1,18,18.0,1,1,2,1.424664990677838,0.7731473182769144,0.1216296458759909,1.8426824448579056
E7,E7_ordered,ordered,-0.1,-0.1,18,18.0,2,4,3,1.4300344787307049,0.7731473182769144,0.11626015782312393,1.8496274188957562
E7,E7_ordered,ordered,-0.1,-0.1,18,18.0,3,6,3,1.435496826156415,0.7731473182769144,0.11079781039741388,1.8566924985986566
E7,E7_ordered,ordered,-0.1,-0.1,18,18.0,4,9,2,1.436782976277706,0.7731473182769144,0.1095116602761228,1.8583560238944015
E7,E7_ordered,ordered,-0.1,-0.1,18,18.5,1,1,2,1.426906686488657,0.7735188444160181,0.12013100234337926,1.8446954418620864
E7,E7_ordered,ordered,-0.1,-0.1,18,18.5,2,4,3,1.4315128216407351,0.7735188444160181,0.11552486719130117,1.850650222647751
E7,E7_ordered,ordered,-0.1,-0.1,18,18.5,3,6,3,1.436591150235956,0.7735188444160181,0.11044653859608022,1.8572154519655384
E7,E7_ordered,ordered,-0.1,-0.1,18,18.5,4,9,2,1.437642168403579,0.7735188444160181,0.10939552042845735,1.8585742012386945
E7,E7_ordered,ordered,-0.1,-0.1,18,19.0,1,1,2,1.429119786456382,0.7739163280378181,0.11871286961925409,1.8466076172339743
E7,E7_ordered,ordered,-0.1,-0.1,18,19.0,2,4,3,1.4330622586993331,0.7739163280378181,0.11477039737630301,1.8517018013209632
E7,E7_ordered,ordered,-0.1,-0.1,18,19.0,3,6,3,1.437829110911602,0.7739163280378181,0.11000354516403421,1.8578611909598335
E7,E7_ordered,ordered,-0.1,-0.1,18,19.0,4,9,2,1.438679669399424,0.7739163280378181,0.1091529866762122,1.8589602225437498
E7,E7_ordered,ordered,-0.1,-0.1,18,19.5,1,1,2,1.431323851225574,0.774340829191385,0.11735780715719613,1.8484416645319497
E7,E7_ordered,ordered,-0.1,-0.1,18,19.5,2,4,3,1.43469064672062,0.774340829191385,0.11399101166215009,1.852789614902282
E7,E7_ordered,ordered,-0.1,-0.1,18,19.5,3,6,3,1.439208052453194,0.774340829191385,0.109473605929576,1.8586234874843224
E7,E7_ordered,ordered,-0.1,-0.1,18,19.5,4,9,2,1.4398871802082058,0.774340829191385,0.10879447817456422,1.859500527321833
E7,E7_ordered,ordered,-0.1,-0.1,18,20.0,1,1,2,1.433535920078605,0.7747932790630151,0.1160506380474251,1.8502172886840613
E7,E7_ordered,ordered,-0.1,-0.1,18,20.0,2,4,3,1.436404672498278,0.7747932790630151,0.11318188562775222,1.8539198923296971
E7,E7_ordered,ordered,-0.1,-0.1,18,20.0,3,6,3,1.4407257868198462,0.7747932790630151,0.10886077130618399,1.8594970113346452
E7,E7_ordered,ordered,-0.1,-0.1,18,20.0,4,9,2,1.441257903424103,0.7747932790630151,0.1083286547019271,1.860183796595483
E7,E7_disordered,disordered,0.1,0.1,18,10.0,1,1,2,1.3559060074019489,0.767819066933999,0.1797321264660492,1.7659186464543752
E7,E7_disordered,disordered,0.1,0.1,18,10.0,2,4,3,1.405833251905933,0.767819066933999,0.1298048819620652,1.8309433985790522
E7,E7_disordered,disordered,0.1,0.1,18,10.0,3,6,3,1.448397955141996,0.767819066933999,0.08724017872600198,1.8863792493792015
E7,E7_disordered,disordered,0.1,0.1,18,12.0,1,1,2,1.383889761493982,0.7698588480404549,0.15582793458692779,1.79758895415236
E7,E7_disordered,disordered,0.1,0.1,18,12.0,2,4,3,1.413280739627492,0.7698588480404549,0.1264369564534178,1.8357660540302398
E7,E7_disordered,disordered,0.1,0.1,18,12.0,3,6,3,1.4368061706671469,0.7698588480404549,0.10291152541376292,1.8663241636103725
E7,E7_disordered,disordered,0.1,0.1,18,12.772424,1,1,2,1.391955498887678,0.7703237009743508,0.14869190306102342,1.8069747784302246
E7,E7_disordered,disordered,0.1,0.1,18,12.772424,2,4,3,1.415838375048326,0.7703237009743508,0.12480902690037543,1.8379784670489696
E7,E7_disordered,disordered,0.1,0.1,18,12.772424,3,6,3,1.434584786550743,0.7703237009743508,0.10606261539795847,1.8623142254823468
E7,E7_disordered,disordered,0.1,0.1,18,14.0,1,1,2,1.4023631586414453,0.7709524269686888,0.1395416952959323,1.8190009001663088
E7,E7_disordered,disordered,0.1,0.1,18,14.0,2,4,3,1.419441115333697,0.7709524269686888,0.12246373860368065,1.8411526647821885
E7,E7_disordered,disordered,0.1,0.1,18,14.0,3,6,3,1.432683942415053,0.7709524269686888,0.1092209115223246,1.8583298946839422
E7,E7_disordered,disordered,0.1,0.1,18,15.0,1,1,2,1.4091781095176459,0.771450068184794,0.13372202685194212,1.8266614621389725
E7,E7_disordered,disordered,0.1,0.1,18,15.0,2,4,3,1.4220964626606072,0.771450068184794,0.12080367370898082,1.8434070088382657
E7,E7_disordered,disordered,0.1,0.1,18,15.0,3,6,3,1.4322709550937094,0.771450068184794,0.11062918127587862,1.8565957981750048
E7,E7_disordered,disordered,0.1,0.1,18,16.0,1,1,2,1.414946028899609,0.7719834583450687,0.12902088779052834,1.8328709166034263
E7,E7_disordered,disordered,0.1,0.1,18,16.0,2,4,3,1.4246577708681825,0.7719834583450687,0.11930914582195484,1.8454511628037698
E7,E7_disordered,disordered,0.1,0.1,18,16.0,3,6,3,1.4326681065942595,0.7719834583450687,0.11129881009587783,1.8558274676837332
E7,E7_disordered,disordered,0.1,0.1,18,16.5,1,1,2,1.417546736374352,0.7722725323683376,0.12699832836232328,1.8355524467860382
E7,E7_disordered,disordered,0.1,0.1,18,16.5,2,4,3,1.425945612966209,0.7722725323683376,0.11859945177046627,1.8464279813154096
E7,E7_disordered,disordered,0.1,0.1,18,16.5,3,6,3,1.4331318704412366,0.7722725323683376,0.11141319429543861,1.855733320005871
E7,E7_disordered,disordered,0.1,0.1,18,17.0,1,1,2,1.420008319684349,0.7725800023572779,0.1251516850302068,1.838008122591386
E7,E7_disordered,disordered,0.1,0.1,18,17.0,2,4,3,1.427258241553163,0.7725800023572779,0.11790176316139278,1.8473921628806678
E7,E7_disordered,disordered,0.1,0.1,18,17.0,3,6,3,1.4337584136536958,0.7725800023572779,0.1114015910608599,1.8558057538106683
E7,E7_disordered,disordered,0.1,0.1,18,17.5,1,1,2,1.4223723656742648,0.7729172221065409,0.12346207853881697,1.8402648110203468
E7,E7_disordered,disordered,0.1,0.1,18,17.5,2,4,3,1.428618129037119,0.7729172221065409,0.11721631517596287,1.8483455772191275
E7,E7_disordered,disordered,0.1,0.1,18,17.5,3,6,3,1.4345494995183559,0.7729172221065409,0.11128494469472594,1.8560195820304983
E7,E7_disordered,disordered,0.1,0.1,18,18.0,1,1,2,1.424664990677838,0.7732833921331466,0.12190179358845521,1.8423581899875257
E7,E7_disordered,disordered,0.1,0.1,18,18.0,2,4,3,1.4300344787307049,0.7732833921331466,0.11653230553558824,1.8493019419256798
E7,E7_disordered,disordered,0.1,0.1,18,18.0,3,6,3,1.435496826156415,0.7732833921331466,0.11106995810987819,1.8563657783940175
E7,E7_disordered,disordered,0.1,0.1,18,18.5,1,1,2,1.426906686488657,0.7736751673652638,0.12044364824187048,1.8443227166615168
E7,E7_disordered,disordered,0.1,0.1,18,18.5,2,4,3,1.4315128216407351,0.7736751673652638,0.1158375130897924,1.850276294269241
E7,E7_disordered,disordered,0.1,0.1,18,18.5,3,6,3,1.436591150235956,0.7736751673652638,0.11075918449457145,1.8568401970664772
E7,E7_disordered,disordered,0.1,0.1,18,19.0,1,1,2,1.429119786456382,0.7740938775862093,0.11906796871603653,1.84618407125591
E7,E7_disordered,disordered,0.1,0.1,18,19.0,2,4,3,1.4330622586993331,0.7740938775862093,0.11512549647308545,1.851277086918616
E7,E7_disordered,disordered,0.1,0.1,18,19.0,3,6,3,1.437829110911602,0.7740938775862093,0.11035864426081665,1.8574350638130113
E7,E7_disordered,disordered,0.1,0.1,18,19.5,1,1,2,1.431323851225574,0.7745406732703634,0.11775749531515278,1.8479647365477372
E7,E7_disordered,disordered,0.1,0.1,18,19.5,2,4,3,1.43469064672062,0.7745406732703634,0.11439069982010674,1.8523115650762252
E7,E7_disordered,disordered,0.1,0.1,18,19.5,3,6,3,1.439208052453194,0.7745406732703634,0.10987329408753266,1.8581439324243467
E7,E7_disordered,disordered,0.1,0.1,18,20.0,1,1,2,1.433535920078605,0.7750165495939468,0.11649717910928858,1.8496842691032536
E7,E7_disordered,disordered,0.1,0.1,18,20.0,2,4,3,1.436404672498278,0.7750165495939468,0.1136284266896157,1.8533858060848523
E7,E7_disordered,disordered,0.1,0.1,18,20.0,3,6,3,1.4407257868198462,0.7750165495939468,0.10930731236804747,1.8589613184062757
E7,E7_ordered,ordered,-0.1,-0.1,20,10.0,1,1,2,1.355751284573637,0.7683827296712825,0.181014174768928,1.764421859342978
E7,E7_ordered,ordered,-0.1,-0.1,20,10.0,2,4,3,1.4056332176955881,0.7683827296712825,0.1311322416469769,1.829339941433775
E7,E7_ordered,ordered,-0.1,-0.1,20,10.0,3,6,3,1.448058136939101,0.7683827296712825,0.08870732240346402,1.8845532063931039
E7,E7_ordered,ordered,-0.1,-0.1,20,10.0,4,9,2,1.475495604600521,0.7683827296712825,0.06126985474204405,1.9202612807705146
E7,E7_ordered,ordered,-0.1,-0.1,20,12.0,1,1,2,1.383534441388957,0.7698771903419266,0.1562199392948962,1.7970845983558572
E7,E7_ordered,ordered,-0.1,-0.1,20,12.0,2,4,3,1.412901117231881,0.7698771903419266,0.12685326345197212,1.8352292222144773
E7,E7_ordered,ordered,-0.1,-0.1,20,12.0,3,6,3,1.4362029157352871,0.7698771903419266,0.10355146494856604,1.8654961255540308
E7,E7_ordered,ordered,-0.1,-0.1,20,12.0,4,9,2,1.4484813168207251,0.7698771903419266,0.09127306386312806,1.8814446446678192
E7,E7_ordered,ordered,-0.1,-0.1,20,12.772424,1,1,2,1.3914867467733651,0.7702319050297336,0.14897706328610205,1.8065815473063909
E7,E7_ordered,ordered,-0.1,-0.1,20,12.772424,2,4,3,1.415356594435683,0.7702319050297336,0.12510721562378424,1.837572015899608
E7,E7_ordered,ordered,-0.1,-0.1,20,12.772424,3,6,3,1.433844106412399,0.7702319050297336,0.10661970364706819,1.8615745427437826
E7,E7_ordered,ordered,-0.1,-0.1,20,12.772424,4,9,2,1.4429439093361431,0.7702319050297336,0.09751990072332406,1.8733889104222974
E7,E7_ordered,ordered,-0.1,-0.1,20,14.0,1,1,2,1.4016456112122764,0.7707151985965806,0.13978478598088473,1.8186297788918355
E7,E7_ordered,ordered,-0.1,-0.1,20,14.0,2,4,3,1.4187307821720656,0.7707151985965806,0.1226996150210955,1.8407977223694005
E7,E7_ordered,ordered,-0.1,-0.1,20,14.0,3,6,3,1.431655997407412,0.7707151985965806,0.10977439978574921,1.857568139326121
E7,E7_ordered,ordered,-0.1,-0.1,20,14.0,4,9,2,1.437387032072622,0.7707151985965806,0.10404336512053902,1.8650041347179933
E7,E7_ordered,ordered,-0.1,-0.1,20,15.0,1,1,2,1.4081825735594737,0.7710936267834361,0.1340046800073984,1.826214774246819
E7,E7_ordered,ordered,-0.1,-0.1,20,15.0,2,4,3,1.4211256548789153,0.7710936267834361,0.12106159868795685,1.843000130615841
E7,E7_ordered,ordered,-0.1,-0.1,20,15.0,3,6,3,1.4309327542259596,0.7710936267834361,0.11125449934091258,1.8557185593596421
E7,E7_ordered,ordered,-0.1,-0.1,20,15.0,4,9,2,1.4349058602881641,0.7710936267834361,0.107281393278708,1.8608711192099656
E7,E7_ordered,ordered,-0.1,-0.1,20,16.0,1,1,2,1.4136000923497432,0.7714974477693024,0.12939480318886165,1.832280970516504
E7,E7_ordered,ordered,-0.1,-0.1,20,16.0,2,4,3,1.4233542159557373,0.7714974477693024,0.1196406795828675,1.844924075991703
E7,E7_ordered,ordered,-0.1,-0.1,20,16.0,3,6,3,1.4309462203628824,0.7714974477693024,0.11204867517572237,1.8547646845758228
E7,E7_ordered,ordered,-0.1,-0.1,20,16.0,4,9,2,1.4337161905113025,0.7714974477693024,0.1092787050273023,1.858355066055929
E7,E7_ordered,ordered,-0.1,-0.1,20,16.5,1,1,2,1.415996810469082,0.7717160156124611,0.12743522075584002,1.834867725720707
E7,E7_ordered,ordered,-0.1,-0.1,20,16.5,2,4,3,1.424446858650427,0.7717160156124611,0.11898517257449504,1.8458174118881487
E7,E7_ordered,ordered,-0.1,-0.1,20,16.5,3,6,3,1.431189088122081,0.7717160156124611,0.11224294310284111,1.8545540835850594
E7,E7_ordered,ordered,-0.1,-0.1,20,16.5,4,9,2,1.433503609646948,0.7717160156124611,0.10992842157797411,1.8575532717294574
E7,E7_ordered,ordered,-0.1,-0.1,20,17.0,1,1,2,1.418234436448417,0.771948471362784,0.12566250627715103,1.8372138673254852
E7,E7_ordered,ordered,-0.1,-0.1,20,17.0,2,4,3,1.425544318041926,0.771948471362784,0.11835262468364194,1.8466832579191401
E7,E7_ordered,ordered,-0.1,-0.1,20,17.0,3,6,3,1.431574730656828,0.771948471362784,0.11232221206873994,1.8544951946462847
E7,E7_ordered,ordered,-0.1,-0.1,20,17.0,4,9,2,1.43350787843121,0.771948471362784,0.11038906429435791,1.8569994392249018
E7,E7_ordered,ordered,-0.1,-0.1,20,17.5,1,1,2,1.4203448226416129,0.7721964964450729,0.12404817024853299,1.8393567300297164
E7,E7_ordered,ordered,-0.1,-0.1,20,17.5,2,4,3,1.426659391501227,0.7721964964450729,0.11773360138891897,1.8475341419820939
E7,E7_ordered,ordered,-0.1,-0.1,20,17.5,3,6,3,1.432095324098347,0.7721964964450729,0.11229766879179892,1.8545737136742024
E7,E7_ordered,ordered,-0.1,-0.1,20,17.5,4,9,2,1.4337079696001769,0.7721964964450729,0.11068502328996899,1.85666210116269
E7,E7_ordered,ordered,-0.1,-0.1,20,18.0,1,1,2,1.422360731070467,0.7724659422134885,0.12257115335651014,1.841324844684693
E7,E7_ordered,ordered,-0.1,-0.1,20,18.0,2,4,3,1.427808017067417,0.7724659422134885,0.11712386735956004,1.8483766584919672
E7,E7_ordered,ordered,-0.1,-0.1,20,18.0,3,6,3,1.432749386835875,0.7724659422134885,0.1121824975911021,1.8547735356854116
E7,E7_ordered,ordered,-0.1,-0.1,20,18.0,4,9,2,1.434091774636552,0.7724659422134885,0.11084010979042502,1.85651133113673
E7,E7_ordered,ordered,-0.1,-0.1,20,18.5,1,1,2,1.424303523613237,0.7727542475165605,0.12120497141988396,1.843151982911247
E7,E7_ordered,ordered,-0.1,-0.1,20,18.5,2,4,3,1.428996709228998,0.7727542475165605,0.11651178580412314,1.849225305226645
E7,E7_ordered,ordered,-0.1,-0.1,20,18.5,3,6,3,1.433528740510179,0.7727542475165605,0.11197975452294195,1.8550900821537806
E7,E7_ordered,ordered,-0.1,-0.1,20,18.5,4,9,2,1.434642527196958,0.7727542475165605,0.11086596783616298,1.8565314028457838
E7,E7_ordered,ordered,-0.1,-0.1,20,19.0,1,1,2,1.4261954239824441,0.773062430885324,0.11992943778820386,1.8448644857170737
E7,E7_ordered,ordered,-0.1,-0.1,20,19.0,2,4,3,1.430234591127813,0.773062430885324,0.11589027064283508,1.8500893769858722
E7,E7_ordered,ordered,-0.1,-0.1,20,19.0,3,6,3,1.434430122560347,0.773062430885324,0.11169473921030093,1.8555165343083788
E7,E7_ordered,ordered,-0.1,-0.1,20,19.0,4,9,2,1.435349995386506,0.773062430885324,0.11077486638414191,1.8567064418622947
E7,E7_ordered,ordered,-0.1,-0.1,20,19.5,1,1,2,1.428068266301499,0.77340358419242,0.11873890208334092,1.8464722629811356
E7,E7_ordered,ordered,-0.1,-0.1,20,19.5,2,4,3,1.4315419373018219,0.77340358419242,0.115265231083018,1.850963670923019
E7,E7_ordered,ordered,-0.1,-0.1,20,19.5,3,6,3,1.435463364608736,0.77340358419242,0.11134380377610387,1.8560340214968516
E7,E7_ordered,ordered,-0.1,-0.1,20,19.5,4,9,2,1.4362183311275438,0.77340358419242,0.11058883725729607,1.8570101826295882
E7,E7_ordered,ordered,-0.1,-0.1,20,20.0,1,1,2,1.429930248250074,0.773769391577515,0.11760853490495604,1.848005702751846
E7,E7_ordered,ordered,-0.1,-0.1,20,20.0,2,4,3,1.4329167438323238,0.773769391577515,0.1146220393227062,1.8518653741407092
E7,E7_ordered,ordered,-0.1,-0.1,20,20.0,3,6,3,1.43661765036511,0.773769391577515,0.11092113278992,1.8566483321810126
E7,E7_ordered,ordered,-0.1,-0.1,20,20.0,4,9,2,1.437232069936109,0.773769391577515,0.11030671321892105,1.8574423925014218
E7,E7_disordered,disordered,0.1,0.1,20,10.0,1,1,2,1.355751284573637,0.7677341138735073,0.1797169431733776,1.7659125211114588
E7,E7_disordered,disordered,0.1,0.1,20,10.0,2,4,3,1.4056332176955881,0.7677341138735073,0.1298350100514265,1.8308854488745328
E7,E7_disordered,disordered,0.1,0.1,20,10.0,3,6,3,1.448058136939101,0.7677341138735073,0.08741009080791362,1.8861453604466045
E7,E7_disordered,disordered,0.1,0.1,20,12.0,1,1,2,1.383534441388957,0.7696937666910327,0.15585309199310848,1.7975128567519367
E7,E7_disordered,disordered,0.1,0.1,20,12.0,2,4,3,1.412901117231881,0.7696937666910327,0.1264864161501844,1.8356665707532511
E7,E7_disordered,disordered,0.1,0.1,20,12.0,3,6,3,1.4362029157352871,0.7696937666910327,0.10318461764677833,1.865940686917115
E7,E7_disordered,disordered,0.1,0.1,20,12.772424,1,1,2,1.3914786201549751,0.7701175808813154,0.14875654160765572,1.806839182352622
E7,E7_disordered,disordered,0.1,0.1,20,12.772424,2,4,3,1.4153484678172932,0.7701175808813154,0.12488669394533769,1.8378342514886903
E7,E7_disordered,disordered,0.1,0.1,20,12.772424,3,6,3,1.433835979794009,0.7701175808813154,0.10639918196862186,1.8618403415140068
E7,E7_disordered,disordered,0.1,0.1,20,14.0,1,1,2,1.4016289665436663,0.7706669644750139,0.13970496240636154,1.8187220046449897
E7,E7_disordered,disordered,0.1,0.1,20,14.0,2,4,3,1.4187141375034555,0.7706669644750139,0.12261979144657231,1.8408913355588012
E7,E7_disordered,disordered,0.1,0.1,20,14.0,3,6,3,1.4316393527388018,0.7706669644750139,0.10969457621122602,1.8576628021340567
E7,E7_disordered,disordered,0.1,0.1,20,15.0,1,1,2,1.4081669085206936,0.7710853522337598,0.1340037959468261,1.8262140558647235
E7,E7_disordered,disordered,0.1,0.1,20,15.0,2,4,3,1.4211099898401351,0.7710853522337598,0.12106071462738455,1.842999592358118
E7,E7_disordered,disordered,0.1,0.1,20,15.0,3,6,3,1.4309170891871794,0.7710853522337598,0.11125361528034028,1.8557181575839181
E7,E7_disordered,disordered,0.1,0.1,20,16.0,1,1,2,1.4135889974013232,0.7715247251734253,0.12946045294552744,1.8322018093244814
E7,E7_disordered,disordered,0.1,0.1,20,16.0,2,4,3,1.4233431210073173,0.7715247251734253,0.11970632933953329,1.84484446780027
E7,E7_disordered,disordered,0.1,0.1,20,16.0,3,6,3,1.4309351254144624,0.7715247251734253,0.11211432493238815,1.8546847284677923
E7,E7_disordered,disordered,0.1,0.1,20,16.5,1,1,2,1.415988899366142,0.7717608395576613,0.12753277974918054,1.834750905705093
E7,E7_disordered,disordered,0.1,0.1,20,16.5,2,4,3,1.424438947547487,0.7717608395576613,0.11908273156783555,1.845699955913689
E7,E7_disordered,disordered,0.1,0.1,20,16.5,3,6,3,1.431181177019141,0.7717608395576613,0.11234050209618163,1.854436120183851
E7,E7_disordered,disordered,0.1,0.1,20,17.0,1,1,2,1.418230192862387,0.7720111989654045,0.12579220506842193,1.8370590928771502
E7,E7_disordered,disordered,0.1,0.1,20,17.0,2,4,3,1.4255400744558961,0.7720111989654045,0.11848232347491283,1.8465277140620568
E7,E7_disordered,disordered,0.1,0.1,20,17.0,3,6,3,1.4315704870707981,0.7720111989654045,0.11245191086001083,1.854339016052214
E7,E7_disordered,disordered,0.1,0.1,20,17.5,1,1,2,1.4203446879982329,0.7722777629792829,0.12421083796033283,1.839163000782058
E7,E7_disordered,disordered,0.1,0.1,20,17.5,2,4,3,1.426659256857847,0.7722777629792829,0.11789626910071882,1.8473395522280738
E7,E7_disordered,disordered,0.1,0.1,20,17.5,3,6,3,1.432095189454967,0.7722777629792829,0.11246033650359877,1.8543783831483756
E7,E7_disordered,disordered,0.1,0.1,20,18.0,1,1,2,1.422360731070467,0.772562206042276,0.12276368101408508,1.8410954094648435
E7,E7_disordered,disordered,0.1,0.1,20,18.0,2,4,3,1.427808017067417,0.772562206042276,0.11731639501713498,1.8481463445925865
E7,E7_disordered,disordered,0.1,0.1,20,18.0,3,6,3,1.432749386835875,0.772562206042276,0.11237502524867704,1.8545424247137872
E7,E7_disordered,disordered,0.1,0.1,20,18.5,1,1,2,1.424303523613237,0.7728659852770323,0.12142844694082755,1.8428855076377806
E7,E7_disordered,disordered,0.1,0.1,20,18.5,2,4,3,1.428996709228998,0.7728659852770323,0.11673526132506673,1.848957951897413
E7,E7_disordered,disordered,0.1,0.1,20,18.5,3,6,3,1.433528740510179,0.7728659852770323,0.11220323004388555,1.8548218809194112
E7,E7_disordered,disordered,0.1,0.1,20,19.0,1,1,2,1.4261954239824441,0.773190387802796,0.12018535162314792,1.8445591751797599
E7,E7_disordered,disordered,0.1,0.1,20,19.0,2,4,3,1.430234591127813,0.773190387802796,0.11614618447777914,1.8497832017702185
E7,E7_disordered,disordered,0.1,0.1,20,19.0,3,6,3,1.434430122560347,0.773190387802796,0.11195065304524499,1.855209460940947
E7,E7_disordered,disordered,0.1,0.1,20,19.5,1,1,2,1.428068266301499,0.7735486059974233,0.11902894569334754,1.8461260937315371
E7,E7_disordered,disordered,0.1,0.1,20,19.5,2,4,3,1.4315419373018219,0.7735486059974233,0.11555527469302462,1.8506166596421874
E7,E7_disordered,disordered,0.1,0.1,20,19.5,3,6,3,1.435463364608736,0.7735486059974233,0.11163384738611049,1.8556860596469327
E7,E7_disordered,disordered,0.1,0.1,20,20.0,1,1,2,1.429930248250074,0.77393239918213,0.11793455011418597,1.847616471104174
E7,E7_disordered,disordered,0.1,0.1,20,20.0,2,4,3,1.4329167438323238,0.77393239918213,0.11494805453193613,1.8514753295592612
E7,E7_disordered,disordered,0.1,0.1,20,20.0,3,6,3,1.43661765036511,0.77393239918213,0.11124714799914992,1.8562572802008124
E7,E7_ordered,ordered,-0.1,-0.1,22,10.0,1,1,2,1.355635496140683,0.7683094203422575,0.18098334454383203,1.7644395086771034
E7,E7_ordered,ordered,-0.1,-0.1,22,10.0,2,4,3,1.405476737282255,0.7683094203422575,0.13114210340225996,1.8293108220073102
E7,E7_ordered,ordered,-0.1,-0.1,22,10.0,3,6,3,1.447811117493877,0.7683094203422575,0.0888077231906379,1.8844115133313388
E7,E7_ordered,ordered,-0.1,-0.1,22,10.0,4,9,2,1.475228108418619,0.7683094203422575,0.061390732265895975,1.9200963431652986
E7,E7_ordered,ordered,-0.1,-0.1,22,12.0,1,1,2,1.383274134629464,0.7697419208490539,0.1562097070686439,1.7970622323695988
E7,E7_ordered,ordered,-0.1,-0.1,22,12.0,2,4,3,1.412610007884807,0.7697419208490539,0.12687383381330086,1.8351735427461788
E7,E7_ordered,ordered,-0.1,-0.1,22,12.0,3,6,3,1.435771721900703,0.7697419208490539,0.10371211979740491,1.8652637760939321
E7,E7_ordered,ordered,-0.1,-0.1,22,12.0,4,9,2,1.4480384632821388,0.7697419208490539,0.091445378415969,1.8811999503481618
E7,E7_ordered,ordered,-0.1,-0.1,22,12.772424,1,1,2,1.391137655302749,0.7700633297101185,0.14898900411748794,1.8065236995851066
E7,E7_ordered,ordered,-0.1,-0.1,22,12.772424,2,4,3,1.4149823201669889,0.7700633297101185,0.12514433925324808,1.8374882500893046
E7,E7_ordered,ordered,-0.1,-0.1,22,12.772424,3,6,3,1.4333097831342658,0.7700633297101185,0.10681687628597114,1.8612881925877691
E7,E7_ordered,ordered,-0.1,-0.1,22,12.772424,4,9,2,1.442402196311621,0.7700633297101185,0.09772446310861604,1.8730955502771398
E7,E7_ordered,ordered,-0.1,-0.1,22,14.0,1,1,2,1.4011162774054013,0.7704889270519459,0.13986157669849053,1.8184768504933218
E7,E7_ordered,ordered,-0.1,-0.1,22,14.0,2,4,3,1.4181860466783671,0.7704889270519459,0.12279180742552476,1.8406313145922133
E7,E7_ordered,ordered,-0.1,-0.1,22,14.0,3,6,3,1.43091858640948,0.7704889270519459,0.11005926769441188,1.8571565874210263
E7,E7_ordered,ordered,-0.1,-0.1,22,14.0,4,9,2,1.436649263814421,0.7704889270519459,0.10432859028947084,1.8645943028816077
E7,E7_ordered,ordered,-0.1,-0.1,22,15.0,1,1,2,1.4074601368939743,0.7708101642652625,0.13416019163655069,1.8259491145080677
E7,E7_ordered,ordered,-0.1,-0.1,22,15.0,2,4,3,1.4203952521867764,0.7708101642652625,0.12122507634374857,1.8427303090128546
E7,E7_ordered,ordered,-0.1,-0.1,22,15.0,3,6,3,1.429982118171167,0.7708101642652625,0.11163821035935806,1.8551676981766687
E7,E7_ordered,ordered,-0.1,-0.1,22,15.0,4,9,2,1.4339606092920998,0.7708101642652625,0.10765971923842521,1.8603291390934802
E7,E7_ordered,ordered,-0.1,-0.1,22,16.0,1,1,2,1.412637200726004,0.7711463323210102,0.12965546391601634,1.8318665881146359
E7,E7_ordered,ordered,-0.1,-0.1,22,16.0,2,4,3,1.4223889214323981,0.7711463323210102,0.11990374320962216,1.8445123341911855
E7,E7_ordered,ordered,-0.1,-0.1,22,16.0,3,6,3,1.429732099345299,0.7711463323210102,0.1125605652967212,1.8540347524471337
E7,E7_ordered,ordered,-0.1,-0.1,22,16.0,4,9,2,1.432513150028629,0.7711463323210102,0.1097795146133913,1.8576411375996889
E7,E7_ordered,ordered,-0.1,-0.1,22,16.5,1,1,2,1.414894404894698,0.7713267953694781,0.12775918584425816,1.834364387946539
E7,E7_ordered,ordered,-0.1,-0.1,22,16.5,2,4,3,1.4233437356829781,0.7713267953694781,0.11930985505597813,1.8453186693730421
E7,E7_ordered,ordered,-0.1,-0.1,22,16.5,3,6,3,1.4298224255902572,0.7713267953694781,0.11283116514869906,1.8537180792550438
E7,E7_ordered,ordered,-0.1,-0.1,22,16.5,4,9,2,1.432150869134295,0.7713267953694781,0.11050272160466124,1.8567368302669576
E7,E7_ordered,ordered,-0.1,-0.1,22,17.0,1,1,2,1.416978953969124,0.7715181234980719,0.12605729302701985,1.8366113650636298
E7,E7_ordered,ordered,-0.1,-0.1,22,17.0,2,4,3,1.4242888821860928,0.7715181234980719,0.11874736481005099,1.8460860980534728
E7,E7_ordered,ordered,-0.1,-0.1,22,17.0,3,6,3,1.430040760744104,0.7715181234980719,0.11299548625203992,1.853541371471979
E7,E7_ordered,ordered,-0.1,-0.1,22,17.0,4,9,2,1.431990683397941,0.7715181234980719,0.11104556359820283,1.8560687555922588
E7,E7_ordered,ordered,-0.1,-0.1,22,17.5,1,1,2,1.4189222646515072,0.7717218855280186,0.12452150640452997,1.8386445833147114
E7,E7_ordered,ordered,-0.1,-0.1,22,17.5,2,4,3,1.425236596007174,0.7717218855280186,0.11820717504886313,1.846826716637711
E7,E7_ordered,ordered,-0.1,-0.1,22,17.5,3,6,3,1.430378724509367,0.7717218855280186,0.11306504654667004,1.8534899052794
E7,E7_ordered,ordered,-0.1,-0.1,22,17.5,4,9,2,1.4320110256106031,0.7717218855280186,0.11143274544543402,1.8556050469280254
E7,E7_ordered,ordered,-0.1,-0.1,22,18.0,1,1,2,1.4207523582957051,0.77193943867087,0.12312651904603489,1.8404971777863366
E7,E7_ordered,ordered,-0.1,-0.1,22,18.0,2,4,3,1.426197962321333,0.77193943867087,0.117680915020407,1.847551622413501
E7,E7_ordered,ordered,-0.1,-0.1,22,18.0,3,6,3,1.430829996114798,0.77193943867087,0.1130488812269419,1.8535521369116856
E7,E7_ordered,ordered,-0.1,-0.1,22,18.0,4,9,2,1.432194967673003,0.77193943867087,0.11168390966873698,1.855320373498425
E7,E7_ordered,ordered,-0.1,-0.1,22,18.5,1,1,2,1.422495266402314,0.7721730506316336,0.12185083486095305,1.8421975038350797
E7,E7_ordered,ordered,-0.1,-0.1,22,18.5,2,4,3,1.4271840675779752,0.7721730506316336,0.11716203368529188,1.848269719346649
E7,E7_ordered,ordered,-0.1,-0.1,22,18.5,3,6,3,1.4313909911976541,0.7721730506316336,0.11295511006561298,1.853717881020043
E7,E7_ordered,ordered,-0.1,-0.1,22,18.5,4,9,2,1.432530359240778,0.7721730506316336,0.111815742022489,1.8551934156067422
E7,E7_ordered,ordered,-0.1,-0.1,22,19.0,1,1,2,1.4241866389173712,0.7724372289240307,0.12068781893069014,1.8437571178452874
E7,E7_ordered,ordered,-0.1,-0.1,22,19.0,2,4,3,1.428217377457667,0.7724372289240307,0.11665708039039435,1.8489753263797342
E7,E7_ordered,ordered,-0.1,-0.1,22,19.0,3,6,3,1.4320718203661502,0.7724372289240307,0.1128026374819111,1.8539653019585294
E7,E7_ordered,ordered,-0.1,-0.1,22,19.0,4,9,2,1.4330203653176232,0.7724372289240307,0.1118540925304381,1.855193291646176
E7,E7_ordered,ordered,-0.1,-0.1,22,19.5,1,1,2,1.4258334391520049,0.7727201537791101,0.11960686840621526,1.845213214873122
E7,E7_ordered,ordered,-0.1,-0.1,22,19.5,2,4,3,1.429293224949625,0.7727201537791101,0.11614708260859508,1.8496906259781638
E7,E7_ordered,ordered,-0.1,-0.1,22,19.5,3,6,3,1.432857412905516,0.7727201537791101,0.1125828946527041,1.8543031470033495
E7,E7_ordered,ordered,-0.1,-0.1,22,19.5,4,9,2,1.433644260237559,0.7727201537791101,0.11179604732066117,1.8553214294024751
E7,E7_ordered,ordered,-0.1,-0.1,22,20.0,1,1,2,1.4274532730644611,0.7730227686194251,0.11859226417438906,1.8465863245060838
E7,E7_ordered,ordered,-0.1,-0.1,22,20.0,2,4,3,1.430418955375813,0.7730227686194251,0.11562658186303709,1.8504227992281008
E7,E7_ordered,ordered,-0.1,-0.1,22,20.0,3,6,3,1.433746349255504,0.7730227686194251,0.11229918798334615,1.8547271923388413
E7,E7_ordered,ordered,-0.1,-0.1,22,20.0,4,9,2,1.434396001317711,0.7730227686194251,0.11164953592113913,1.8555675971607681
E7,E7_disordered,disordered,0.1,0.1,22,10.0,1,1,2,1.355635496140683,0.7676637087992956,0.17969192145790824,1.7659236467763146
E7,E7_disordered,disordered,0.1,0.1,22,10.0,2,4,3,1.405476737282255,0.7676637087992956,0.12985068031633618,1.8308495258692952
E7,E7_disordered,disordered,0.1,0.1,22,10.0,3,6,3,1.447811117493877,0.7676637087992956,0.08751630010471412,1.8859965645092192
E7,E7_disordered,disordered,0.1,0.1,22,12.0,1,1,2,1.383274134629464,0.7695594019584678,0.15584466928747176,1.797488447427373
E7,E7_disordered,disordered,0.1,0.1,22,12.0,2,4,3,1.412610007884807,0.7695594019584678,0.12650879603212872,1.8356087967866108
E7,E7_disordered,disordered,0.1,0.1,22,12.0,3,6,3,1.435771721900703,0.7695594019584678,0.10334708201623277,1.8657061667322592
E7,E7_disordered,disordered,0.1,0.1,22,12.772424,1,1,2,1.391131619914039,0.7699508020699408,0.14876998422584253,1.8067798827848633
E7,E7_disordered,disordered,0.1,0.1,22,12.772424,2,4,3,1.414976284778279,0.7699508020699408,0.12492531936160267,1.8377489587311908
E7,E7_disordered,disordered,0.1,0.1,22,12.772424,3,6,3,1.4333037477455561,0.7699508020699408,0.10659785639432551,1.8615523795705555
E7,E7_disordered,disordered,0.1,0.1,22,14.0,1,1,2,1.4010996283534014,0.7704379544823247,0.13977628061124792,1.8185755519986462
E7,E7_disordered,disordered,0.1,0.1,22,14.0,2,4,3,1.4181693976263672,0.7704379544823247,0.12270651133828214,1.840731481848228
E7,E7_disordered,disordered,0.1,0.1,22,14.0,3,6,3,1.43090193735748,0.7704379544823247,0.10997397160716926,1.8572578479975543
E7,E7_disordered,disordered,0.1,0.1,22,15.0,1,1,2,1.4074423661426942,0.7707945503026182,0.13414673446254222,1.8259630475982538
E7,E7_disordered,disordered,0.1,0.1,22,15.0,2,4,3,1.4203774814354964,0.7707945503026182,0.1212116191697401,1.8427445820392065
E7,E7_disordered,disordered,0.1,0.1,22,15.0,3,6,3,1.4299643474198869,0.7707945503026182,0.11162475318534959,1.8551822231468489
E7,E7_disordered,disordered,0.1,0.1,22,16.0,1,1,2,1.4126215776143538,0.7711608711147983,0.1297001646152427,1.831811792489229
E7,E7_disordered,disordered,0.1,0.1,22,16.0,2,4,3,1.422373298320748,0.7711608711147983,0.11994844390884851,1.8444573001539228
E7,E7_disordered,disordered,0.1,0.1,22,16.0,3,6,3,1.429716476233649,0.7711608711147983,0.11260526599594756,1.8539795388825107
E7,E7_disordered,disordered,0.1,0.1,22,16.5,1,1,2,1.414880642862298,0.7713558906116479,0.1278311383609978,1.834277355087502
E7,E7_disordered,disordered,0.1,0.1,22,16.5,2,4,3,1.423329973650578,0.7713558906116479,0.11938180757271777,1.8452312233227988
E7,E7_disordered,disordered,0.1,0.1,22,16.5,3,6,3,1.429808663557857,0.7713558906116479,0.1129031176654387,1.8536303163823484
E7,E7_disordered,disordered,0.1,0.1,22,17.0,1,1,2,1.416967467104484,0.7715619461636534,0.12615642522282267,1.836492162618834
E7,E7_disordered,disordered,0.1,0.1,22,17.0,2,4,3,1.424277395321453,0.7715619461636534,0.11884649700585381,1.8459663574690532
E7,E7_disordered,disordered,0.1,0.1,22,17.0,3,6,3,1.430029273879464,0.7715619461636534,0.11309461844784274,1.8534212074478662
E7,E7_disordered,disordered,0.1,0.1,22,17.5,1,1,2,1.4189134286008072,0.7717808926046937,0.12464835660858031,1.8384925594777257
E7,E7_disordered,disordered,0.1,0.1,22,17.5,2,4,3,1.425227759956474,0.7717808926046937,0.11833402525291348,1.8466740672296946
E7,E7_disordered,disordered,0.1,0.1,22,17.5,3,6,3,1.430369888458667,0.7717808926046937,0.11319189675072039,1.8533367464323875
E7,E7_disordered,disordered,0.1,0.1,22,18.0,1,1,2,1.4207465331080051,0.7720143161357007,0.12328209916339627,1.8403111230106692
E7,E7_disordered,disordered,0.1,0.1,22,18.0,2,4,3,1.426192137133633,0.7720143161357007,0.1178364951377684,1.8473648834291103
E7,E7_disordered,disordered,0.1,0.1,22,18.0,3,6,3,1.4308241709270981,0.7720143161357007,0.11320446134430329,1.853364815938977
E7,E7_disordered,disordered,0.1,0.1,22,18.5,1,1,2,1.422495266402314,0.7722671249074234,0.12203898341253283,1.8419730952199183
E7,E7_disordered,disordered,0.1,0.1,22,18.5,2,4,3,1.4271840675779752,0.7722671249074234,0.11735018223687166,1.8480445710401836
E7,E7_disordered,disordered,0.1,0.1,22,18.5,3,6,3,1.4313909911976541,0.7722671249074234,0.11314325861719277,1.853492069041841
E7,E7_disordered,disordered,0.1,0.1,22,19.0,1,1,2,1.4241866389173712,0.7725453302116905,0.12090402150600976,1.8434991232516025
E7,E7_disordered,disordered,0.1,0.1,22,19.0,2,4,3,1.428217377457667,0.7725453302116905,0.11687328296571398,1.8487166016087513
E7,E7_disordered,disordered,0.1,0.1,22,19.0,3,6,3,1.4320718203661502,0.7725453302116905,0.11301884005723073,1.8537058789465963
E7,E7_disordered,disordered,0.1,0.1,22,19.5,1,1,2,1.4258334391520049,0.7728430490825601,0.11985265901311526,1.844919794316075
E7,E7_disordered,disordered,0.1,0.1,22,19.5,2,4,3,1.429293224949625,0.7728430490825601,0.11639287321549507,1.849396493435938
E7,E7_disordered,disordered,0.1,0.1,22,19.5,3,6,3,1.432857412905516,0.7728430490825601,0.1128286852596041,1.8540082809911498
E7,E7_disordered,disordered,0.1,0.1,22,20.0,1,1,2,1.4274532730644611,0.7731613129261902,0.11886935278791921,1.8462554310457757
E7,E7_disordered,disordered,0.1,0.1,22,20.0,2,4,3,1.430418955375813,0.7731613129261902,0.11590367047656724,1.8500912183022897
E7,E7_disordered,disordered,0.1,0.1,22,20.0,3,6,3,1.433746349255504,0.7731613129261902,0.1125762765968763,1.8543948401003048
E8,E8_both,both,-0.1,0.1,16,10.0,1,1,2,1.362282067143586,0.790731412523663,0.21918075790373992,1.722812633427307
E8,E8_both,both,-0.1,0.1,16,10.0,2,5,3,1.3967230677457239,0.790731412523663,0.18473975730160208,1.766368511006797
E8,E8_both,both,-0.1,0.1,16,10.0,3,10,3,1.440780259480357,0.790731412523663,0.140682565566969,1.8220855231766082
E8,E8_both,both,-0.1,0.1,16,10.0,4,14,3,1.4620736363113749,0.790731412523663,0.11938918873595106,1.8490142330947574
E8,E8_both,both,-0.1,0.1,16,12.0,1,1,2,1.393771981232512,0.7926257733128751,0.19147956539323818,1.7584237456814882
E8,E8_both,both,-0.1,0.1,16,12.0,2,5,3,1.4127854578777042,0.7926257733128751,0.17246608874804603,1.7824117073215986
E8,E8_both,both,-0.1,0.1,16,12.0,3,10,3,1.435458134884102,0.7926257733128751,0.14979341174164817,1.811016223815725
E8,E8_both,both,-0.1,0.1,16,12.0,4,14,3,1.445474404104801,0.7926257733128751,0.13977714252094908,1.8236530438106577
E8,E8_both,both,-0.1,0.1,16,12.257904,1,1,2,1.3968461069196292,0.7927820311171482,0.18871795531466717,1.7619548023197051
E8,E8_both,both,-0.1,0.1,16,12.257904,2,5,3,1.4143912309911701,0.7927820311171482,0.1711728312431262,1.784085884234891
E8,E8_both,both,-0.1,0.1,16,12.257904,3,10,3,1.435141505571777,0.7927820311171482,0.15042255666251925,1.8102598813313775
E8,E8_both,both,-0.1,0.1,16,12.257904,4,14,3,1.4442950354331872,0.7927820311171482,0.1412690268011092,1.8218059677739666
E8,E8_both,both,-0.1,0.1,16,14.0,1,1,2,1.413411875545093,0.7937064909392552,0.17400110633341725,1.7807739909906644
E8,E8_both,both,-0.1,0.1,16,14.0,2,5,3,1.42324189313914,0.7937064909392552,0.16417108873937036,1.793158944000705
E8,E8_both,both,-0.1,0.1,16,14.0,3,10,3,1.434520287926378,0.7937064909392552,0.15289269395213223,1.8073687242103786
E8,E8_both,both,-0.1,0.1,16,14.0,4,14,3,1.439928227558832,0.7937064909392552,0.14748475431967822,1.8141822499836835
E8,E8_both,both,-0.1,0.1,16,15.0,1,1,2,1.4205477649630784,0.7942432893897798,0.16793881381648124,1.788554947759761
E8,E8_both,both,-0.1,0.1,16,15.0,2,5,3,1.4273028332103186,0.7942432893897798,0.1611837455692411,1.7970599843618709
E8,E8_both,both,-0.1,0.1,16,15.0,3,10,3,1.43518042340765,0.7942432893897798,0.15330615537190972,1.8069783435127347
E8,E8_both,both,-0.1,0.1,16,15.0,4,14,3,1.4395297210563487,0.7942432893897798,0.148956857723211,1.812454370451584
E8,E8_both,both,-0.1,0.1,16,16.0,1,1,2,1.4266620075553695,0.7948439239386794,0.1630258403219893,1.79489578342104
E8,E8_both,both,-0.1,0.1,16,16.0,2,5,3,1.431051679940676,0.7948439239386794,0.15863616793668278,1.8004184681307054
E8,E8_both,both,-0.1,0.1,16,16.0,3,10,3,1.4364940826592925,0.7948439239386794,0.15319376521806638,1.807265601957492
E8,E8_both,both,-0.1,0.1,16,16.0,4,14,3,1.4402546709732766,0.7948439239386794,0.1494331769040822,1.8119968305681977
E8,E8_both,both,-0.1,0.1,16,16.5,1,1,2,1.429475135055569,0.7951771390784718,0.16087914310137452,1.7976813779030207
E8,E8_both,both,-0.1,0.1,16,16.5,2,5,3,1.4328936981222942,0.7951771390784718,0.15746058003464936,1.8019804993172592
E8,E8_both,both,-0.1,0.1,16,16.5,3,10,3,1.4373864892787085,0.7951771390784718,0.15296778887823503,1.807630550023723
E8,E8_both,both,-0.1,0.1,16,16.5,4,14,3,1.4409791774909133,0.7951771390784718,0.1493751006660302,1.8121486479866102
E8,E8_both,both,-0.1,0.1,16,17.0,1,1,2,1.432186491294668,0.7955358815817187,0.15888527186876944,1.8002789370696053
E8,E8_both,both,-0.1,0.1,16,17.0,2,5,3,1.4347508276450909,0.7955358815817187,0.15632093551834658,1.8035023445987848
E8,E8_both,both,-0.1,0.1,16,17.0,3,10,3,1.438433765004125,0.7955358815817187,0.15263799815931245,1.8081318496208731
E8,E8_both,both,-0.1,0.1,16,17.0,4,14,3,1.441924066691155,0.7955358815817187,0.14914769647228243,1.8125192088435527
E8,E8_both,both,-0.1,0.1,16,17.5,1,1,2,1.4348343741387422,0.7959223552435907,0.1570103363484392,1.8027315914497886
E8,E8_both,both,-0.1,0.1,16,17.5,2,5,3,1.436645943611826,0.7959223552435907,0.1551987668753554,1.8050076545119065
E8,E8_both,both,-0.1,0.1,16,17.5,3,10,3,1.439635425658804,0.7959223552435907,0.15220928482837737,1.8087636515979075
E8,E8_both,both,-0.1,0.1,16,17.5,4,14,3,1.443078225445526,0.7959223552435907,0.14876648504165524,1.813089198887842
E8,E8_both,both,-0.1,0.1,16,18.0,1,1,2,1.437451856293267,0.7963384706270548,0.15522508496084253,1.8050764961303265
E8,E8_both,both,-0.1,0.1,16,18.0,2,5,3,1.438598624630079,0.7963384706270548,0.1540783166240305,1.8065165475395082
E8,E8_both,both,-0.1,0.1,16,18.0,3,10,3,1.440991540071713,0.7963384706270548,0.15168540118239648,1.8095214449919066
E8,E8_both,both,-0.1,0.1,16,18.0,4,14,3,1.4444331660981211,0.7963384706270548,0.1482437751559884,1.8138432580818833
E8,E8_both,both,-0.1,0.1,16,18.5,1,1,2,1.4400673164092779,0.7967858981984056,0.15350447998753336,1.8073453855864934
E8,E8_both,both,-0.1,0.1,16,18.5,2,5,3,1.440625488164265,0.7967858981984056,0.15294630823254618,1.8080459147452665
E8,E8_both,both,-0.1,0.1,16,18.5,3,10,3,1.44250247415709,0.7967858981984056,0.15106932223972125,1.8104016115479695
E8,E8_both,both,-0.1,0.1,16,18.5,4,14,3,1.445982330115465,0.7967858981984056,0.14758946628134617,1.8147689779461995
E8,E8_both,both,-0.1,0.1,16,19.0,1,1,2,1.442704931384478,0.7972661041130248,0.1518272768415716,1.8095651175206018
E8,E8_both,both,-0.1,0.1,16,19.0,2,5,3,1.442740494910809,0.7972661041130248,0.15179171331524066,1.8096097243666065
E8,E8_both,both,-0.1,0.1,16,19.0,3,10,3,1.444168677214191,0.7972661041130248,0.1503635310118585,1.8114010739499065
E8,E8_both,both,-0.1,0.1,16,19.0,4,14,3,1.44772052794298,0.7972661041130248,0.14681168028306968,1.815856111873211
E8,E8_both,both,-0.1,0.1,16,19.5,1,5,3,1.444955221527705,0.7977803741766034,0.15060552682550177,1.8112193133593402
E8,E8_both,both,-0.1,0.1,16,19.5,2,1,2,1.445385125913551,0.7977803741766034,0.15017562243965576,1.8117581889694223
E8,E8_both,both,-0.1,0.1,16,19.5,3,10,3,1.4459905081429731,0.7977803741766034,0.14957024021023368,1.812517022163391
E8,E8_both,both,-0.1,0.1,16,19.5,4,14,3,1.4496434934615061,0.7977803741766034,0.1459172548917007,1.817095958217444
E8,E8_both,both,-0.1,0.1,16,20.0,1,5,3,1.447279104211759,0.7983298299199499,0.1493805556281409,1.8128836603248064
E8,E8_both,both,-0.1,0.1,16,20.0,2,10,3,1.447968098682253,0.7983298299199499,0.14869156115764692,1.8137467052025895
E8,E8_both,both,-0.1,0.1,16,20.0,3,1,2,1.448124979668985,0.7983298299199499,0.14853468017091487,1.8139432166955245
E8,E8_both,both,-0.1,0.1,16,20.0,4,14,3,1.451747534479288,0.7983298299199499,0.14491212536061182,1.818480883552676
E8,E8_both,both,-0.1,0.1,18,10.0,1,1,2,1.362020502189228,0.7906197766275405,0.21921905106585293,1.7227250600776123
E8,E8_both,both,-0.1,0.1,18,10.0,2,5,3,1.3964545957474541,0.7906197766275405,0.1847849575076268,1.7662783515284128
E8,E8_both,both,-0.1,0.1,18,10.0,3,10,3,1.440462376579781,0.7906197766275405,0.14077717667529988,1.8219407345515723
E8,E8_both,both,-0.1,0.1,18,10.0,4,14,3,1.461612104692598,0.7906197766275405,0.11962744856248286,1.8486915555379042
E8,E8_both,both,-0.1,0.1,18,12.0,1,1,2,1.393153535272722,0.792411945852224,0.19167035643172592,1.7581177852820125
E8,E8_both,both,-0.1,0.1,18,12.0,2,5,3,1.412222131168386,0.792411945852224,0.1726017605360619,1.7821817787584815
E8,E8_both,both,-0.1,0.1,18,12.0,3,10,3,1.434842543399895,0.792411945852224,0.1499813483045529,1.8107280574332447
E8,E8_both,both,-0.1,0.1,18,12.0,4,14,3,1.444624630333015,0.792411945852224,0.1401992613714329,1.8230727564049387
E8,E8_both,both,-0.1,0.1,18,12.257904,1,1,2,1.396160720793268,0.7925513998937194,0.1889420789941707,1.761602743974072
E8,E8_both,both,-0.1,0.1,18,12.257904,2,5,3,1.413771895584604,0.7925513998937194,0.1713309042028348,1.7838236053512615
E8,E8_both,both,-0.1,0.1,18,12.257904,3,10,3,1.434471067195992,0.7925513998937194,0.1506317325914468,1.8099407399802128
E8,E8_both,both,-0.1,0.1,18,12.257904,4,14,3,1.443376784883286,0.7925513998937194,0.14172601490415282,1.8211775098458496
E8,E8_both,both,-0.1,0.1,18,14.0,1,1,2,1.4121174300469064,0.7933348679827024,0.17455230591849835,1.7799765105971566
E8,E8_both,both,-0.1,0.1,18,14.0,2,5,3,1.422104008346327,0.7933348679827024,0.16456572761907773,1.792564610153167
E8,E8_both,both,-0.1,0.1,18,14.0,3,10,3,1.433348161433085,0.7933348679827024,0.15332157453231976,1.80673788494613
E8,E8_both,both,-0.1,0.1,18,14.0,4,14,3,1.438401373142769,0.7933348679827024,0.14826836282263578,1.813107467216645
E8,E8_both,both,-0.1,0.1,18,15.0,1,1,2,1.4187650666662561,0.7937656459682442,0.16876622527023222,1.7873853244626514
E8,E8_both,both,-0.1,0.1,18,15.0,2,5,3,1.4257392037842154,0.7937656459682442,0.16179208815227297,1.7961714657543322
E8,E8_both,both,-0.1,0.1,18,15.0,3,10,3,1.4335980376822302,0.7937656459682442,0.1539332542542582,1.8060721636970207
E8,E8_both,both,-0.1,0.1,18,15.0,4,14,3,1.4375182928239663,0.7937656459682442,0.15001299911252208,1.8110109704615214
E8,E8_both,both,-0.1,0.1,18,16.0,1,1,2,1.424280343143708,0.7942390747286248,0.16419780631354142,1.7932640038270034
E8,E8_both,both,-0.1,0.1,18,16.0,2,5,3,1.42895583362348,0.7942390747286248,0.15952231583376952,1.79915075836797
E8,E8_both,both,-0.1,0.1,18,16.0,3,10,3,1.4343975128960393,0.7942390747286248,0.15408063656121018,1.8060021957319887
E8,E8_both,both,-0.1,0.1,18,16.0,4,14,3,1.437644574233926,0.7942390747286248,0.1508335752233234,1.8100904626546357
E8,E8_both,both,-0.1,0.1,18,16.5,1,1,2,1.426751467555353,0.7945001405123661,0.16224881346937914,1.7957850411898653
E8,E8_both,both,-0.1,0.1,18,16.5,2,5,3,1.430489751327433,0.7945001405123661,0.15851052969729906,1.8004902433433467
E8,E8_both,both,-0.1,0.1,18,16.5,3,10,3,1.4349912808807221,0.7945001405123661,0.15400900014400998,1.8061561071031518
E8,E8_both,both,-0.1,0.1,18,16.5,4,14,3,1.438024317741902,0.7945001405123661,0.15097596328283003,1.8099736481034894
E8,E8_both,both,-0.1,0.1,18,17.0,1,1,2,1.4290925505537901,0.794780778765512,0.16046900697723387,1.7980965176001347
E8,E8_both,both,-0.1,0.1,18,17.0,2,5,3,1.432010260272805,0.794780778765512,0.15755129725821893,1.801767605020677
E8,E8_both,both,-0.1,0.1,18,17.0,3,10,3,1.435711406941278,0.794780778765512,0.15385015058974605,1.806424419537784
E8,E8_both,both,-0.1,0.1,18,17.0,4,14,3,1.43859335610316,0.794780778765512,0.15096820142786394,1.8100505127182942
E8,E8_both,both,-0.1,0.1,18,17.5,1,1,2,1.431342346573139,0.7950830466124416,0.15882374665174415,1.8002425692153365
E8,E8_both,both,-0.1,0.1,18,17.5,2,5,3,1.433540234092614,0.7950830466124416,0.15662585913226912,1.803006918837479
E8,E8_both,both,-0.1,0.1,18,17.5,3,10,3,1.4365571870046918,0.7950830466124416,0.1536089062201913,1.80680143178167
E8,E8_both,both,-0.1,0.1,18,17.5,4,14,3,1.439340396265257,0.7950830466124416,0.15082569695962622,1.8103019582643103
E8,E8_both,both,-0.1,0.1,18,18.0,1,1,2,1.4335347027177119,0.795408748084722,0.15728279345173202,1.8022616751067224
E8,E8_both,both,-0.1,0.1,18,18.0,2,5,3,1.435099571627466,0.795408748084722,0.15571792454197797,1.8042290521484283
E8,E8_both,both,-0.1,0.1,18,18.0,3,10,3,1.437528794735217,0.795408748084722,0.1532887014342268,1.8072831084604823
E8,E8_both,both,-0.1,0.1,18,18.0,4,14,3,1.440257120578146,0.795408748084722,0.15056037559129787,1.810713201289482
E8,E8_both,both,-0.1,0.1,18,18.5,1,1,2,1.4356990787211081,0.7957594888569753,0.15581989899284254,1.804187193272855
E8,E8_both,both,-0.1,0.1,18,18.5,2,5,3,1.43670552766642,0.7957594888569753,0.15481345004753067,1.8054519585183912
E8,E8_both,both,-0.1,0.1,18,18.5,3,10,3,1.438627025023534,0.7957594888569753,0.15289195269041667,1.8078666295138626
E8,E8_both,both,-0.1,0.1,18,18.5,4,14,3,1.44133748880982,0.7957594888569753,0.15018148890413063,1.8112727639354316
E8,E8_both,both,-0.1,0.1,18,19.0,1,1,2,1.4378610201337731,0.7961367127549974,0.1544124053762217,1.8060478773276463
E8,E8_both,both,-0.1,0.1,18,19.0,2,5,3,1.438373003853059,0.7961367127549974,0.15390042165693574,1.8066909625052086
E8,E8_both,both,-0.1,0.1,18,19.0,3,10,3,1.439853070521585,0.7961367127549974,0.15242035498840978,1.8085500234489054
E8,E8_both,both,-0.1,0.1,18,19.0,4,14,3,1.442577166304443,0.7961367127549974,0.14969625920555174,1.8119716666657235
E8,E8_both,both,-0.1,0.1,18,19.5,1,1,2,1.44004258171211,0.7965417255797435,0.15304086944737683,1.8078683582633543
E8,E8_both,both,-0.1,0.1,18,19.5,2,5,3,1.4401148000275072,0.7965417255797435,0.15296865113197966,1.807959023087403
E8,E8_both,both,-0.1,0.1,18,19.5,3,10,3,1.4412083297221472,0.7965417255797435,0.15187512143733972,1.8093318698065677
E8,E8_both,both,-0.1,0.1,18,19.5,4,14,3,1.443973057591454,0.7965417255797435,0.1491103935680329,1.8128027838598078
E8,E8_both,both,-0.1,0.1,18,20.0,1,5,3,1.441941829749307,0.7969757102338567,0.15200959071840647,1.8092669716699368
E8,E8_both,both,-0.1,0.1,18,20.0,2,1,2,1.442262702627559,0.7969757102338567,0.15168871784015447,1.8096695847911797
E8,E8_both,both,-0.1,0.1,18,20.0,3,10,3,1.442694244830705,0.7969757102338567,0.15125717563700847,1.810211059515697
E8,E8_both,both,-0.1,0.1,18,20.0,4,14,3,1.445522928198633,0.7969757102338567,0.1484284922690804,1.8137603312583679
E8,E8_both,both,-0.1,0.1,20,10.0,1,1,2,1.361871455511566,0.7905661222639383,0.21926078901631052,1.7226534468889017
E8,E8_both,both,-0.1,0.1,20,10.0,2,5,3,1.396300802948907,0.7905661222639383,0.18483144157896958,1.7662036907808936
E8,E8_both,both,-0.1,0.1,20,10.0,3,10,3,1.440274609016259,0.7905661222639383,0.14085763551161756,1.8218268762791852
E8,E8_both,both,-0.1,0.1,20,10.0,4,14,3,1.461322656006748,0.7905661222639383,0.11980958852112855,1.848450894685405
E8,E8_both,both,-0.1,0.1,20,12.0,1,1,2,1.392743916742338,0.7922586470229688,0.19177337730359945,1.7579409476637247
E8,E8_both,both,-0.1,0.1,20,12.0,2,5,3,1.411851495106923,0.7922586470229688,0.17266579893901457,1.7820588016453562
E8,E8_both,both,-0.1,0.1,20,12.0,3,10,3,1.434436584346694,0.7922586470229688,0.1500807096992436,1.8105660187323995
E8,E8_both,both,-0.1,0.1,20,12.0,4,14,3,1.4440525938005881,0.7922586470229688,0.1404647002453494,1.8227034810245786
E8,E8_both,both,-0.1,0.1,20,12.257904,1,1,2,1.395707378889149,0.7923862072804063,0.18906503567166366,1.7613978714741079
E8,E8_both,both,-0.1,0.1,20,12.257904,2,5,3,1.4133651537823981,0.7923862072804063,0.1714072607784145,1.78368217517729
E8,E8_both,both,-0.1,0.1,20,12.257904,3,10,3,1.434029994783112,0.7923862072804063,0.15074241977770053,1.8097614289689972
E8,E8_both,both,-0.1,0.1,20,12.257904,4,14,3,1.442759997284276,0.7923862072804063,0.14201241727653668,1.8207787869453893
E8,E8_both,both,-0.1,0.1,20,14.0,1,1,2,1.4112624099942512,0.7930696896705224,0.17487696934679353,1.779493565793133
E8,E8_both,both,-0.1,0.1,20,14.0,2,5,3,1.421359398167063,0.7930696896705224,0.16477998117398185,1.7922250928005594
E8,E8_both,both,-0.1,0.1,20,14.0,3,10,3,1.4325841233660008,0.7930696896705224,0.15355525597504394,1.8063786096290757
E8,E8_both,both,-0.1,0.1,20,14.0,4,14,3,1.4373872114336579,0.7930696896705224,0.14875216790738688,1.8124349349813313
E8,E8_both,both,-0.1,0.1,20,15.0,1,1,2,1.417580605740991,0.793424871884533,0.16926913802807508,1.78666015646065
E8,E8_both,both,-0.1,0.1,20,15.0,2,5,3,1.4247114957209697,0.793424871884533,0.1621382480480964,1.7956476362242242
E8,E8_both,both,-0.1,0.1,20,15.0,3,10,3,1.4325662132830337,0.793424871884533,0.15428353048603238,1.8055473984328472
E8,E8_both,both,-0.1,0.1,20,15.0,4,14,3,1.4361861385270998,0.793424871884533,0.15066360524196631,1.8101098029809528
E8,E8_both,both,-0.1,0.1,20,16.0,1,1,2,1.4226809418665345,0.7938070145664037,0.16493308726627287,1.7922252080924692
E8,E8_both,both,-0.1,0.1,20,16.0,2,5,3,1.4275667402373042,0.7938070145664037,0.16004728889550313,1.7983801025203527
E8,E8_both,both,-0.1,0.1,20,16.0,3,10,3,1.4330246211659219,0.7938070145664037,0.15458940796688547,1.805255679113234
E8,E8_both,both,-0.1,0.1,20,16.0,4,14,3,1.4359158671598466,0.7938070145664037,0.1516981619729607,1.8088979321304917
E8,E8_both,both,-0.1,0.1,20,16.5,1,1,2,1.424909547123134,0.79401600895901,0.16312247079488618,1.7945602242847132
E8,E8_both,both,-0.1,0.1,20,16.5,2,5,3,1.428887733060193,0.79401600895901,0.15914428485782706,1.799570433011203
E8,E8_both,both,-0.1,0.1,20,16.5,3,10,3,1.433417461411561,0.79401600895901,0.15461455650645917,1.805275265533795
E8,E8_both,both,-0.1,0.1,20,16.5,4,14,3,1.436065079821204,0.79401600895901,0.15196693809681605,1.8086097303049955
E8,E8_both,both,-0.1,0.1,20,17.0,1,1,2,1.4269834064336921,0.7942400375044215,0.16149666857515088,1.7966651629870123
E8,E8_both,both,-0.1,0.1,20,17.0,2,5,3,1.430172584864201,0.7942400375044215,0.15830749014464196,1.8006805465989106
E8,E8_both,both,-0.1,0.1,20,17.0,3,10,3,1.4339151050828611,0.7942400375044215,0.1545649699259819,1.8053926236057807
E8,E8_both,both,-0.1,0.1,20,17.0,4,14,3,1.4363808790391241,0.7942400375044215,0.15209919596971888,1.8084971938110435
E8,E8_both,both,-0.1,0.1,20,17.5,1,1,2,1.428940482320821,0.7944809973357113,0.1600215123506017,1.7985835874146352
E8,E8_both,both,-0.1,0.1,20,17.5,2,5,3,1.43144346584492,0.7944809973357113,0.15751852882650264,1.8017340510915423
E8,E8_both,both,-0.1,0.1,20,17.5,3,10,3,1.434516090722316,0.7944809973357113,0.15444590394910662,1.8056015128529943
E8,E8_both,both,-0.1,0.1,20,17.5,4,14,3,1.4368512923026269,0.7944809973357113,0.15211070236879576,1.8085407921915082
E8,E8_both,both,-0.1,0.1,20,18.0,1,1,2,1.430814031314458,0.7947405596299912,0.15866708794552453,1.8003536046789967
E8,E8_both,both,-0.1,0.1,20,18.0,2,5,3,1.432719782213376,0.7947405596299912,0.15676133704660655,1.8027515581693851
E8,E8_both,both,-0.1,0.1,20,18.0,3,10,3,1.435220031115789,0.7947405596299912,0.15426108814419348,1.8058975520061376
E8,E8_both,both,-0.1,0.1,20,18.0,4,14,3,1.437467528325046,0.7947405596299912,0.1520135909349365,1.808725515398749
E8,E8_both,both,-0.1,0.1,20,18.5,1,1,2,1.43263314477528,0.7950202266483734,0.15740730852146667,1.8020084228736413
E8,E8_both,both,-0.1,0.1,20,18.5,2,5,3,1.4340185233006109,0.7950202266483734,0.15602192999613584,1.8037509930358764
E8,E8_both,both,-0.1,0.1,20,18.5,3,10,3,1.4360273741032779,0.7950202266483734,0.15401307919346885,1.8062777851039673
E8,E8_both,both,-0.1,0.1,20,18.5,4,14,3,1.438223295263625,0.7950202266483734,0.1518171580331218,1.8090398798114247
E8,E8_both,both,-0.1,0.1,20,19.0,1,1,2,1.434423236911726,0.7953213699733954,0.15621950303506482,1.8035768823358906
E8,E8_both,both,-0.1,0.1,20,19.0,2,5,3,1.435354562791215,0.7953213699733954,0.15528817715557586,1.8047478880634498
E8,E8_both,both,-0.1,0.1,20,19.0,3,10,3,1.436939191030382,0.7953213699733954,0.15370354891640892,1.8067403257106613
E8,E8_both,both,-0.1,0.1,20,19.0,4,14,3,1.439114239426229,0.7953213699733954,0.15152850052056177,1.8094751301280505
E8,E8_both,both,-0.1,0.1,20,19.5,1,1,2,1.436206476308414,0.7956452554555801,0.15508403460274622,1.8050839447110807
E8,E8_both,both,-0.1,0.1,20,19.5,2,5,3,1.436740914068041,0.7956452554555801,0.1545495968431192,1.805755648282443
E8,E8_both,both,-0.1,0.1,20,19.5,3,10,3,1.4379569909262049,0.7956452554555801,0.15333351998495526,1.8072840641811434
E8,E8_both,both,-0.1,0.1,20,19.5,4,14,3,1.44013748336923,0.7956452554555801,0.15115302754193016,1.8100245976388294
E8,E8_both,both,-0.1,0.1,20,20.0,1,1,2,1.438002162338778,0.7959930588434435,0.15398395534810905,1.8065511330314317
E8,E8_both,both,-0.1,0.1,20,20.0,2,5,3,1.438188943426051,0.7959930588434435,0.15379717426083594,1.806785784684732
E8,E8_both,both,-0.1,0.1,20,20.0,3,10,3,1.439082558514924,0.7959930588434435,0.15290355917196297,1.8079084264954173
E8,E8_both,both,-0.1,0.1,20,20.0,4,14,3,1.441291246043369,0.7959930588434435,0.15069487164351814,1.8106831837673638
E8,E8_both,both,-0.1,0.1,22,10.0,1,1,2,1.3617679392074868,0.7905261990956091,0.21928445898373128,1.7226094982878484
E8,E8_both,both,-0.1,0.1,22,10.0,2,5,3,1.39618883508329,0.7905261990956091,0.18486356310792806,1.7661512504969237
E8,E8_both,both,-0.1,0.1,22,10.0,3,10,3,1.440138094393386,0.7905261990956091,0.1409143037978322,1.8217461939160988
E8,E8_both,both,-0.1,0.1,22,10.0,4,14,3,1.461121491335265,0.7905261990956091,0.11993090685595309,1.8482897758566907
E8,E8_both,both,-0.1,0.1,22,12.0,1,1,2,1.392458156343539,0.7921443107938732,0.19183046524420733,1.7578339418332019
E8,E8_both,both,-0.1,0.1,22,12.0,2,5,3,1.411585507115976,0.7921443107938732,0.17270311447177034,1.7819802375419571
E8,E8_both,both,-0.1,0.1,22,12.0,3,10,3,1.434146186245306,0.7921443107938732,0.15014243534244032,1.8104607540613777
E8,E8_both,both,-0.1,0.1,22,12.0,4,14,3,1.443659510296841,0.7921443107938732,0.14062911129090527,1.8224703385801393
E8,E8_both,both,-0.1,0.1,22,12.257904,1,1,2,1.395391653936399,0.7922632008010533,0.18913474766570748,1.7612728352465767
E8,E8_both,both,-0.1,0.1,22,12.257904,2,5,3,1.4130741383845,0.7922632008010533,0.17145226321760654,1.7835917873703435
E8,E8_both,both,-0.1,0.1,22,12.257904,3,10,3,1.4337154707590591,0.7922632008010533,0.15081093084304742,1.8096454174691399
E8,E8_both,both,-0.1,0.1,22,12.257904,4,14,3,1.4423371618501741,0.7922632008010533,0.14218923975193243,1.8205277745979296
E8,E8_both,both,-0.1,0.1,22,14.0,1,1,2,1.4106735190354138,0.7928742061434967,0.17507489325157954,1.7791895714414325
E8,E8_both,both,-0.1,0.1,22,14.0,2,5,3,1.4208356327510205,0.7928742061434967,0.16491277953597283,1.7920063759696498
E8,E8_both,both,-0.1,0.1,22,14.0,3,10,3,1.432048919719098,0.7928742061434967,0.1536994925678954,1.806148956067719
E8,E8_both,both,-0.1,0.1,22,14.0,4,14,3,1.4367001390099141,0.7928742061434967,0.14904827327707926,1.8120152325271834
E8,E8_both,both,-0.1,0.1,22,15.0,1,1,2,1.416769580712416,0.7931747870947556,0.16957999347709518,1.7862009783515262
E8,E8_both,both,-0.1,0.1,22,15.0,2,5,3,1.4239930965154046,0.7931747870947556,0.16235647767410666,1.7953080704080537
E8,E8_both,both,-0.1,0.1,22,15.0,3,10,3,1.4318481854223633,0.7931747870947556,0.15450138876714803,1.8052114221468682
E8,E8_both,both,-0.1,0.1,22,15.0,4,14,3,1.4352863689728295,0.7931747870947556,0.15106320521668182,1.8095461332425897
E8,E8_both,both,-0.1,0.1,22,16.0,1,1,2,1.4215913913048033,0.7934909353774127,0.16539047945002205,1.791566012822369
E8,E8_both,both,-0.1,0.1,22,16.0,2,5,3,1.426598915011213,0.7934909353774127,0.16038295574361228,1.7978767638128992
E8,E8_both,both,-0.1,0.1,22,16.0,3,10,3,1.4320726671149457,0.7934909353774127,0.1549092036398796,1.804775080932463
E8,E8_both,both,-0.1,0.1,22,16.0,4,14,3,1.4347483998739912,0.7934909353774127,0.15223347088083417,1.8081471834225473
E8,E8_both,both,-0.1,0.1,22,16.5,1,1,2,1.423657512941895,0.793662191660837,0.163666870379779,1.793782704909647
E8,E8_both,both,-0.1,0.1,22,16.5,2,5,3,1.427772136238362,0.793662191660837,0.15955224708331195,1.7989670558081783
E8,E8_both,both,-0.1,0.1,22,16.5,3,10,3,1.43232689872475,0.793662191660837,0.15499748459692397,1.8047059741215938
E8,E8_both,both,-0.1,0.1,22,16.5,4,14,3,1.434740596802798,0.793662191660837,0.15258378651887594,1.8077471900235347
E8,E8_both,both,-0.1,0.1,22,17.0,1,1,2,1.425552402861541,0.7938450855444242,0.16213776822730752,1.795756412454059
E8,E8_both,both,-0.1,0.1,22,17.0,2,5,3,1.428892602863009,0.7938450855444242,0.15879756822583957,1.7999640343972967
E8,E8_both,both,-0.1,0.1,22,17.0,3,10,3,1.432670273918032,0.7938450855444242,0.15501989717081655,1.8047227349596768
E8,E8_both,both,-0.1,0.1,22,17.0,4,14,3,1.434882688749912,0.7938450855444242,0.15280748233893648,1.8075096953782361
E8,E8_both,both,-0.1,0.1,22,17.5,1,1,2,1.4273133638402349,0.79404135050062,0.16076933716100505,1.7975302708610268
E8,E8_both,both,-0.1,0.1,22,17.5,2,5,3,1.429981652149085,0.79404135050062,0.15810104885215504,1.8008906604769677
E8,E8_both,both,-0.1,0.1,22,17.5,3,10,3,1.433100502785998,0.79404135050062,0.15498219821524195,1.804818479393384
E8,E8_both,both,-0.1,0.1,22,17.5,4,14,3,1.4351618733117268,0.79404135050062,0.1529208276895131,1.8074145287356875
E8,E8_both,both,-0.1,0.1,22,18.0,1,1,2,1.4289730898086548,0.7942525077267142,0.1595319256447736,1.7991420560932427
E8,E8_both,both,-0.1,0.1,22,18.0,2,5,3,1.43105796012229,0.7942525077267142,0.15744705533113845,1.801767002559704
E8,E8_both,both,-0.1,0.1,22,18.0,3,10,3,1.4336164677778758,0.7942525077267142,0.1548885476755526,1.8049882799629176
E8,E8_both,both,-0.1,0.1,22,18.0,4,14,3,1.435568638638402,0.7942525077267142,0.15293637681502648,1.8074461517877276
E8,E8_both,both,-0.1,0.1,22,18.5,1,1,2,1.430560223962605,0.7944799255404487,0.15839962711829236,1.8006247583782053
E8,E8_both,both,-0.1,0.1,22,18.5,2,5,3,1.432137907364114,0.7944799255404487,0.15682194371678326,1.8026105648797803
E8,E8_both,both,-0.1,0.1,22,18.5,3,10,3,1.4342180024383,0.7944799255404487,0.15474184864259732,1.8052287494396622
E8,E8_both,both,-0.1,0.1,22,18.5,4,14,3,1.43609610082602,0.7944799255404487,0.1528637502548773,1.8075926837913607
E8,E8_both,both,-0.1,0.1,22,19.0,1,1,2,1.432099862329246,0.7947248597506763,0.1573498571721066,1.8020071283268138
E8,E8_both,both,-0.1,0.1,22,19.0,2,5,3,1.4332358967227798,0.7947248597506763,0.15621382277857276,1.8034365971292496
E8,E8_both,both,-0.1,0.1,22,19.0,3,10,3,1.434905695827919,0.7947248597506763,0.15454402367343367,1.8055377005295672
E8,E8_both,both,-0.1,0.1,22,19.0,4,14,3,1.436739459408363,0.7947248597506763,0.1527102600929897,1.807845119956486
E8,E8_both,both,-0.1,0.1,22,19.5,1,1,2,1.433613998343445,0.7949884804585666,0.1563629625736882,1.8033141782337592
E8,E8_both,both,-0.1,0.1,22,19.5,2,5,3,1.434364622288475,0.7949884804585666,0.1556123386286583,1.8042583729780617
E8,E8_both,both,-0.1,0.1,22,19.5,3,10,3,1.435680720096725,0.7949884804585666,0.15429624082040827,1.8059138659073313
E8,E8_both,both,-0.1,0.1,22,19.5,4,14,3,1.437495549156651,0.7949884804585666,0.15248141176048224,1.8081967028345773
E8,E8_both,both,-0.1,0.1,22,20.0,1,1,2,1.435121909177614,0.7952718892177232,0.1554218692578324,1.8045676310642458
E8,E8_both,both,-0.1,0.1,22,20.0,2,5,3,1.435535292874927,0.7952718892177232,0.15500848556051938,1.8050874327860438
E8,E8_both,both,-0.1,0.1,22,20.0,3,10,3,1.436544678796797,0.7952718892177232,0.15399909963864933,1.8063566665356021
E8,E8_both,both,-0.1,0.1,22,20.0,4,14,3,1.4383624702936348,0.7952718892177232,0.15218130814181152,1.8086424149965792


==> anc/benchmarks/heavy_groups.csv <==
model,tag,phase,g,physical_lambda_represented,Ec,L,E0,N_vac,N_light,N_heavy,mean_light_gap,mean_heavy_gap,mean_mass_ratio,vacuum_max_gap,first_band_separation,second_band_separation
E6,E6_both,both,-0.1,0.1,16,10.0,-0.943662886664524,3,2,3,0.7403424281815525,1.4099509539146216,1.9044578565864152,0.0006460919885330485,0.7388451392264059,0.607071079554283
E6,E6_both,both,-0.1,0.1,16,12.0,-1.11809590775226,3,2,3,0.7427983531921101,1.4093481029096477,1.8973495254170922,0.0008029961777800132,0.741557536019118,0.627696002603124
E6,E6_both,both,-0.1,0.1,16,13.529238,-1.24815673711301,3,2,3,0.744162085506055,1.4116757558011477,1.8970003757194391,0.0010766923722700383,0.74268836533413,0.6398158479198051
E6,E6_both,both,-0.1,0.1,16,14.0,-1.28758046803259,3,2,3,0.744573117737282,1.412647754260985,1.8972586044389383,0.0011771782032399258,0.7429876971753411,0.6429812552126041
E6,E6_both,both,-0.1,0.1,16,15.0,-1.37033150765703,3,2,3,0.7454797830218045,1.4150216230197188,1.8981354763021532,0.001411371156689878,0.7436124091170501,0.6489951396837117
E6,E6_both,both,-0.1,0.1,16,16.0,-1.45169832727273,3,2,3,0.7464633124753464,1.4177801855576206,1.899330029839137,0.0016708922021599903,0.7442641979915949,0.6542400386234647
E6,E6_both,both,-0.1,0.1,16,16.5,-1.49185126612906,3,2,3,0.746992049801261,1.419299150938633,1.9000190849638103,0.00180933306502995,0.744611207146626,0.6566428513214374
E6,E6_both,both,-0.1,0.1,16,17.0,-1.53164517791253,3,2,3,0.7475483911644499,1.4209114119573325,1.9007617817810973,0.0019531972271300546,0.7449763026158669,0.658931598267214
E6,E6_both,both,-0.1,0.1,16,17.5,-1.57107648949945,3,2,3,0.7481339423013065,1.4226178218923033,1.9015549775969829,0.002102231235080021,0.74536171606883,0.661127605325322
E6,E6_both,both,-0.1,0.1,16,18.0,-1.61014201661297,3,2,3,0.7487499379525536,1.4244194117979916,1.9023967009507163,0.0022561877254101415,0.745769225428936,0.663249857160802
E6,E6_both,both,-0.1,0.1,16,18.5,-1.64883897771661,3,2,3,0.7493973111659848,1.426317165681213,1.903285672938979,0.0024148213396799623,0.7462002510788249,0.665315086418478
E6,E6_both,both,-0.1,0.1,16,19.0,-1.68716500484601,3,2,3,0.7500767453938886,1.428311863251852,1.9042209640852166,0.0025778865965599973,0.746655926605385,0.6673379007350809
E6,E6_both,both,-0.1,0.1,16,19.5,-1.72511815092122,3,2,3,0.7507887140926569,1.4304039742314165,1.9052017530126144,0.002745137053519864,0.747137151065388,0.669330930994302
E6,E6_both,both,-0.1,0.1,16,20.0,-1.76269689336294,3,2,3,0.7515335112968502,1.4325935922592044,1.906227161829568,0.0029163253023101188,0.7476446279134501,0.6713049896028209
E6,E6_both,both,-0.1,0.1,18,10.0,-0.950000463474617,3,2,3,0.7400900342601485,1.4094252665805935,1.9043970345980465,0.0005430616586189485,0.738728326081918,0.607086469081566
E6,E6_both,both,-0.1,0.1,18,12.0,-1.12713968911445,3,2,3,0.7423412702501475,1.4084222231540082,1.8972705406496,0.0006265992484000282,0.741329393741141,0.62764405602774
E6,E6_both,both,-0.1,0.1,18,13.529238,-1.25965626289094,3,2,3,0.7434932639310445,1.410279848862803,1.8968293557984404,0.0008275144867000428,0.7423425652371419,0.6396215881489781
E6,E6_both,both,-0.1,0.1,18,14.0,-1.29990617486107,3,2,3,0.7438287106515901,1.411073855646759,1.8970413960099304,0.0009027746478900145,0.742599158482508,0.6427232735392083
E6,E6_both,both,-0.1,0.1,18,15.0,-1.38452352793869,3,2,3,0.744558069231001,1.4130139458776736,1.8977887746714925,0.00107921690806001,0.743122049530591,0.6485672570071193
E6,E6_both,both,-0.1,0.1,18,16.0,-1.46790819898269,3,2,3,0.7453414527070206,1.4152612598786887,1.8988092702191364,0.0012756992442100046,0.743656325190811,0.653593113997971
E6,E6_both,both,-0.1,0.1,18,16.5,-1.50912643545971,3,2,3,0.745761675762388,1.4164956510196145,1.8993945345495782,0.0013808066461300506,0.743938527465865,0.655867704170825
E6,E6_both,both,-0.1,0.1,18,17.0,-1.55002270560588,3,2,3,0.7462040209206849,1.417804516577944,1.9000226169092762,0.0014902296113099567,0.744234749611024,0.658015926612887
E6,E6_both,both,-0.1,0.1,18,17.5,-1.59059287592421,3,2,3,0.7466702505690255,1.4191893283170367,1.900690870214121,0.0016037965506501273,0.7445472341714089,0.660059426593561
E6,E6_both,both,-0.1,0.1,18,18.0,-1.63083307151381,3,2,3,0.747161791136997,1.4206519297459923,1.90139799250723,0.001721345279459996,0.744877797927043,0.662017657628944
E6,E6_both,both,-0.1,0.1,18,18.5,-1.67073969674241,3,2,3,0.7476797992083489,1.4221942940882333,1.9021435320227553,0.001842717946739958,0.745227926997607,0.6639079604433961
E6,E6_both,both,-0.1,0.1,18,19.0,-1.71030945429865,3,2,3,0.7482252099472684,1.4238183457901472,1.9029275235065812,0.0019677579421097935,0.7455988459841411,0.665745676306065
E6,E6_both,both,-0.1,0.1,18,19.5,-1.74953936190592,3,2,3,0.7487987726906851,1.4255258305915113,1.9037502231328705,0.0020963081334000044,0.7459915682226201,0.6675442788185681
E6,E6_both,both,-0.1,0.1,18,20.0,-1.78842676625398,3,2,3,0.7494010773167699,1.4273182232757995,1.9046119180750467,0.002228209995719821,0.7464069323863101,0.6693155136953821
E6,E6_both,both,-0.1,0.1,20,10.0,-0.955163843370335,3,2,3,0.739924479025829,1.4090649127156007,1.904336121668457,0.00048386253764098885,0.738643481430987,0.607091177412959
E6,E6_both,both,-0.1,0.1,20,12.0,-1.13449220084169,3,2,3,0.742044752542664,1.407793649229583,1.8971815977482325,0.0005275035469500811,0.7411659122844378,0.62758658590665
E6,E6_both,both,-0.1,0.1,20,13.529238,-1.26899594915304,3,2,3,0.743060923833556,1.409332110693603,1.8966575491854154,0.0006894148678899814,0.7420958079984631,0.639442854792627
E6,E6_both,both,-0.1,0.1,20,14.0,-1.30991533016865,3,2,3,0.7433475261465704,1.4100037413948947,1.8968298027494552,0.0007512551810999746,0.7423219436831999,0.642490919310415
E6,E6_both,both,-0.1,0.1,20,15.0,-1.39604767159238,3,2,3,0.7439612558498365,1.4116419006230965,1.8974669574836391,0.0008971162404098898,0.7427716544108021,0.6481925421594289
E6,E6_both,both,-0.1,0.1,20,16.0,-1.48107556407362,3,2,3,0.744612026880649,1.413526641132347,1.8983397932127624,0.0010603780895899195,0.7432202377414491,0.6530354149138351
E6,E6_both,both,-0.1,0.1,20,16.5,-1.52316386444406,3,2,3,0.7449593180797089,1.4145561319416105,1.898836752036245,0.0011479612047999854,0.743454574950886,0.65520305255758
E6,E6_both,both,-0.1,0.1,20,17.0,-1.56496248812292,3,2,3,0.7453242160680921,1.4156441855408073,1.899366953362851,0.0012392934038600867,0.743699442285795,0.657234191802093
E6,E6_both,both,-0.1,0.1,20,17.5,-1.606467157851,3,2,3,0.7457084364212044,1.4167923470633736,1.89992801189541,0.0013342361699000271,0.7439569968546309,0.659150802590198
E6,E6_both,both,-0.1,0.1,20,18.0,-1.64767374674068,3,2,3,0.7461133813703809,1.4180026969387194,1.9005190529276992,0.001432660700649846,0.7442289895636891,0.66097281463951
E6,E6_both,both,-0.1,0.1,20,18.5,-1.68857830013528,3,2,3,0.7465402063462176,1.4192776063555286,1.9011402122624863,0.0015344425225900515,0.744516861083905,0.662718189253089
E6,E6_both,both,-0.1,0.1,20,19.0,-1.7291770572686,3,2,3,0.7469898684125016,1.4206195520006475,1.9017922626176171,0.0016394581151299992,0.7448218114389611,0.664403021511085
E6,E6_both,both,-0.1,0.1,20,19.5,-1.76946647188637,3,2,3,0.7474631614649999,1.422030975523563,1.9024763344007956,0.001747582899229938,0.74514485030754,0.666041657474205
E6,E6_both,both,-0.1,0.1,20,20.0,-1.80944323124268,3,2,3,0.747960741838735,1.4235141774179427,1.9031937076249135,0.0018586901527399835,0.74548683330309,0.6676468166312131
E6,E6_both,both,-0.1,0.1,22,10.0,-0.959442211427686,3,2,3,0.7397881934628261,1.4087944183489558,1.9043213054734252,0.00043088178287908896,0.738576622581157,0.607104851258505
E6,E6_both,both,-0.1,0.1,22,12.0,-1.14056399238062,3,2,3,0.7418011947769505,1.40732673179352,1.8971750675282804,0.00043761090103000555,0.7410384351419189,0.627568177975094
E6,E6_both,both,-0.1,0.1,22,13.529238,-1.27669214520997,3,2,3,0.7427061213209035,1.4086322483858738,1.8966212987185564,0.0005627689928699997,0.741904579671776,0.639350419479758
E6,E6_both,both,-0.1,0.1,22,14.0,-1.31815865449807,3,2,3,0.7429527396937274,1.4092143508006665,1.8967752260818054,0.0006118086906199416,0.7421074946997149,0.6423639634239564
E6,E6_both,both,-0.1,0.1,22,15.0,-1.40552973423385,3,2,3,0.743471896290091,1.4106305850873575,1.8973556258499806,0.000728214602869981,0.742501593856484,0.6479701340329224
E6,E6_both,both,-0.1,0.1,22,16.0,-1.49190313923606,3,2,3,0.744014386617111,1.4122462928129622,1.898143796968997,0.0008590585628101,0.7428853417145489,0.6526833121232571
E6,E6_both,both,-0.1,0.1,22,16.5,-1.53470504339343,3,2,3,0.7443022280188509,1.4131223293014843,1.8985867247272221,0.0009293793322799893,0.743083581787143,0.654771787621235
E6,E6_both,both,-0.1,0.1,22,17.0,-1.57724479579434,3,2,3,0.7446040828863316,1.414043781272259,1.8990545630517601,0.001002784554170022,0.743289806168404,0.6567135280055609
E6,E6_both,both,-0.1,0.1,22,17.5,-1.61951824510903,3,2,3,0.744921651527434,1.4150119209601557,1.8995446273560808,0.0010791678355599466,0.743506120379902,0.658530063874502
E6,E6_both,both,-0.1,0.1,22,18.0,-1.66152131108573,3,2,3,0.7452563417961711,1.4160286619856493,1.9000558365901643,0.0011584352589100178,0.7437342395277751,0.6602409645335021
E6,E6_both,both,-0.1,0.1,22,18.5,-1.70325000420902,3,2,3,0.745609335916722,1.417096321385194,1.9005882210995695,0.0012404996564099324,0.743975585000289,0.6618639197999849
E6,E6_both,both,-0.1,0.1,22,19.0,-1.74470044621033,3,2,3,0.7459816388120925,1.4182174382622506,1.901142554286768,0.0013252768669800297,0.7442313544624739,0.6634148499849859
E6,E6_both,both,-0.1,0.1,22,19.5,-1.78586889058163,3,2,3,0.746374112830205,1.4193946343894381,1.9017200757501895,0.0014126833390200044,0.7445025722466501,0.664908028341533
E6,E6_both,both,-0.1,0.1,22,20.0,-1.82675174247076,3,2,3,0.7467875025379349,1.4206305064543339,1.9023222826123412,0.0015026346494899645,0.74479012541588,0.6663562060158281
E7,E7_ordered,ordered,-0.1,-0.1,16,10.0,-0.948202960010094,4,2,4,0.768603415991363,1.4218949216850052,1.8499721600261316,0.00017278638463491536,0.767364871356611,0.5864725974146341
E7,E7_ordered,ordered,-0.1,-0.1,16,12.0,-1.12702646720725,4,2,4,0.7703033225239266,1.4215227097463472,1.8454064368938157,0.00011092866619000219,0.7699910272575351,0.613941412312988
E7,E7_ordered,ordered,-0.1,-0.1,16,12.772424,-1.19505732493225,4,2,4,0.770762952625597,1.422486464094262,1.8455563532842034,0.00011997235896998859,0.7706148114564351,0.621921843315528
E7,E7_ordered,ordered,-0.1,-0.1,16,14.0,-1.30185890289312,4,2,4,0.771430532547713,1.424610872479779,1.8467131029606567,0.00011950156415996283,0.771129089575881,0.631902598141158
E7,E7_ordered,ordered,-0.1,-0.1,16,15.0,-1.38761639096042,4,2,4,0.771990884243783,1.4267580429507898,1.8481540029431762,0.00014618978686997686,0.7715133926233291,0.6384141982421729
E7,E7_ordered,ordered,-0.1,-0.1,16,16.0,-1.47220795290915,4,2,4,0.772608363260864,1.4292540163502865,1.8499075137084844,0.00017566823423997846,0.7719520434219931,0.6439068993307862
E7,E7_ordered,ordered,-0.1,-0.1,16,16.5,-1.51405287541397,4,2,4,0.772946407076247,1.4306376015301168,1.8508884813135462,0.00019148259634982345,0.7721965169219212,0.6463705161086107
E7,E7_ordered,ordered,-0.1,-0.1,16,17.0,-1.55559032522771,4,2,4,0.7733070718262204,1.4321163810087714,1.8519375202747408,0.0002080061471498862,0.772459863411705,0.6486911473326591
E7,E7_ordered,ordered,-0.1,-0.1,16,17.5,-1.59681855548283,4,2,4,0.7736953199852745,1.43369755168873,1.853051859892363,0.00022834576569996656,0.7727434699797341,0.650898307945018
E7,E7_ordered,ordered,-0.1,-0.1,16,18.0,-1.6377346738164,4,2,4,0.7741143980534305,1.4353868481055359,1.8542309143389208,0.0002541698885001331,0.7730485978525469,0.65301803737078
E7,E7_ordered,ordered,-0.1,-0.1,16,18.5,-1.67833018669986,4,2,4,0.7745614033015304,1.4371838221330162,1.8554808127633133,0.0002812244345498094,0.7733763959534181,0.655073133504078
E7,E7_ordered,ordered,-0.1,-0.1,16,19.0,-1.71861998886668,4,2,4,0.775056284761738,1.4391106405822416,1.8567821058629854,0.0003282982800398848,0.7737279089221422,0.6570834039146489
E7,E7_ordered,ordered,-0.1,-0.1,16,19.5,-1.75858373037563,4,2,4,0.7755832156993325,1.441153318053594,1.8581543397043814,0.0003785708104500074,0.774104081665752,0.659065919303554
E7,E7_ordered,ordered,-0.1,-0.1,16,20.0,-1.79821813511699,4,2,4,0.7761429146809249,1.443313947478147,1.8595981747401487,0.00043191529128994155,0.77450576187586,0.661035260564881
E7,E7_disordered,disordered,0.1,0.1,16,10.0,-0.948202960010094,3,3,3,0.7679468821691854,1.4037259144688108,1.8278945420076043,0.00017278638463491536,0.766461028140195,0.5864725974146341
E7,E7_disordered,disordered,0.1,0.1,16,12.0,-1.1270143971187,3,3,3,0.770109232326539,1.4120055765519977,1.8335133735330729,9.885857764002637e-05,0.769646333531224,0.613941412312988
E7,E7_disordered,disordered,0.1,0.1,16,12.772424,-1.19503028003164,3,3,3,0.7706367925198679,1.41500058412392,1.836144598672843,9.292745835987049e-05,0.77034563465127,0.621921843315528
E7,E7_disordered,disordered,0.1,0.1,16,14.0,-1.30182714781891,3,3,3,0.7713861305991451,1.4194394012572387,1.840115274246301,8.774648995002465e-05,0.771129089575881,0.631902598141158
E7,E7_disordered,disordered,0.1,0.1,16,15.0,-1.38758979968111,3,3,3,0.7720032134960467,1.4228812578205654,1.8431027655662107,0.00011959850755993706,0.7715133926233291,0.6384141982421729
E7,E7_disordered,disordered,0.1,0.1,16,16.0,-1.4721910019618,3,3,3,0.7726768707112647,1.4263049892906607,1.8459268594098308,0.00015871728688998665,0.7719520434219931,0.6439068993307862
E7,E7_disordered,disordered,0.1,0.1,16,16.5,-1.51404195362108,3,3,3,0.7730442896253497,1.4280487221311582,1.8473051819880226,0.0001805608034599615,0.7721965169219212,0.6463705161086107
E7,E7_disordered,disordered,0.1,0.1,16,17.0,-1.55558611160776,3,3,3,0.7734357287845491,1.4298322312056007,1.848676209272845,0.00020379252720004182,0.772459863411705,0.6486911473326591
E7,E7_disordered,disordered,0.1,0.1,16,17.5,-1.59681855548283,3,3,3,0.7738533252260457,1.4316678061754438,1.850050596806892,0.00022834576569996656,0.7727434699797341,0.650898307945018
E7,E7_disordered,disordered,0.1,0.1,16,18.0,-1.6377346738164,3,3,3,0.7742988684370351,1.4335663744493303,1.8514380336665905,0.0002541698885001331,0.7730485978525469,0.65301803737078
E7,E7_disordered,disordered,0.1,0.1,16,18.5,-1.67833018669986,3,3,3,0.7747738662534779,1.4355374936282599,1.8528470772639667,0.0002812244345498094,0.7733763959534181,0.655073133504078
E7,E7_disordered,disordered,0.1,0.1,16,19.0,-1.71861998886668,3,3,3,0.7752984147648521,1.4376081965821175,1.8542643312615876,0.0003282982800398848,0.7737279089221422,0.6570834039146489
E7,E7_disordered,disordered,0.1,0.1,16,19.5,-1.75858373037563,3,3,3,0.7758567954632403,1.4397685975314654,1.8557143611429268,0.0003785708104500074,0.774104081665752,0.659065919303554
E7,E7_disordered,disordered,0.1,0.1,16,20.0,-1.79821813511699,3,3,3,0.7764498043731999,1.4420242537929766,1.857202159973588,0.00043191529128994155,0.77450576187586,0.661035260564881
E7,E7_ordered,ordered,-0.1,-0.1,18,10.0,-0.952954333364082,4,2,4,0.768470186187735,1.4214997240692626,1.8497786246218724,0.0001705376457099561,0.76723313717063,0.586369309842819
E7,E7_ordered,ordered,-0.1,-0.1,18,12.0,-1.13395277032264,4,2,4,0.7700477792447404,1.4207761326281028,1.8450493215130026,8.414488109997897e-05,0.7697393789928639,0.613625521599415
E7,E7_ordered,ordered,-0.1,-0.1,18,12.772424,-1.20296728108487,4,2,4,0.7704501273576039,1.4215423486534424,1.8450802955005996,9.245637418997532e-05,0.770294276670919,0.621467287949809
E7,E7_ordered,ordered,-0.1,-0.1,18,14.0,-1.31150483391076,4,2,4,0.7710084675014586,1.4232590191154242,1.845970672316555,9.334121093007575e-05,0.770792735301911,0.6312674617577295
E7,E7_ordered,ordered,-0.1,-0.1,18,15.0,-1.39883938740227,4,2,4,0.7714613664457031,1.424977768532783,1.8471148789964398,0.00011468512040990753,0.7710992245461301,0.6375044016711698
E7,E7_ordered,ordered,-0.1,-0.1,18,16.0,-1.48515848759789,4,2,4,0.771953267589935,1.426951145129018,1.8484942094798162,0.00013847161720015322,0.7714464320887249,0.6426557657996839
E7,E7_ordered,ordered,-0.1,-0.1,18,16.5,-1.52792425525905,4,2,4,0.7722213995265919,1.4280369518056784,1.8492584544809718,0.00015135030792001736,0.7716397227465589,0.644923571830127
E7,E7_ordered,ordered,-0.1,-0.1,18,17.0,-1.57042067958255,4,2,4,0.7725072922278869,1.4291935478660471,1.8500712708410785,0.000164902609709916,0.7718481093188301,0.6470319986205151
E7,E7_ordered,ordered,-0.1,-0.1,18,17.5,-1.61264277740463,4,2,4,0.7728127438035259,1.4304252948631233,1.85093388577296,0.000179132140769811,0.7720729114678331,0.649011120512146
E7,E7_ordered,ordered,-0.1,-0.1,18,18.0,-1.65459372900824,4,2,4,0.7731473182769144,1.431744817960666,1.85183959656168,0.00020205229902003907,0.772315351943804,0.6508877583668331
E7,E7_ordered,ordered,-0.1,-0.1,18,18.5,-1.69627535669013,4,2,4,0.7735188444160181,1.4331632066922317,1.8527838294285175,0.00024013421491009268,0.772576570319788,0.652685702191319
E7,E7_ordered,ordered,-0.1,-0.1,18,19.0,-1.73767103020719,4,2,4,0.7739163280378181,1.4346727063666853,1.8537827080146303,0.00028118416535005686,0.772857630573646,0.654425945119742
E7,E7_ordered,ordered,-0.1,-0.1,18,19.5,-1.77877654556225,4,2,4,0.774340829191385,1.4362774326518983,1.8548388235600966,0.0003251970818298755,0.7731595246442602,0.6561269145688939
E7,E7_ordered,ordered,-0.1,-0.1,18,20.0,-1.8195879483734,4,2,4,0.7747932790630151,1.437981070705208,1.8559544972359716,0.00037215754450015126,0.7734831734674099,0.657804692964485
E7,E7_disordered,disordered,0.1,0.1,18,10.0,-0.952954333364082,3,3,3,0.767819066933999,1.4033790714832926,1.827747098137543,0.0001705376457099561,0.766346290780817,0.586369309842819
E7,E7_disordered,disordered,0.1,0.1,18,12.0,-1.13394497560169,3,3,3,0.7698588480404549,1.4113255572628738,1.8332263905976578,7.635016014995166e-05,0.7694202249136339,0.613625521599415
E7,E7_disordered,disordered,0.1,0.1,18,12.772424,-1.20294197035264,3,3,3,0.7703237009743508,1.414126220162249,1.8357558236538472,6.714564196008688e-05,0.7700543240303439,0.621467287949809
E7,E7_disordered,disordered,0.1,0.1,18,14.0,-1.3114696723044,3,3,3,0.7709524269686888,1.4181627387967317,1.8394944865441463,5.817960456999671e-05,0.770792735301911,0.6312674617577295
E7,E7_disordered,disordered,0.1,0.1,18,15.0,-1.39880427202388,3,3,3,0.771450068184794,1.4211818424239875,1.8422214230507477,7.956974201994704e-05,0.7710992245461301,0.6375044016711698
E7,E7_disordered,disordered,0.1,0.1,18,16.0,-1.48512711922387,3,3,3,0.7719834583450687,1.424090635454017,1.8447165156969765,0.00010710324318008446,0.7714464320887249,0.6426557657996839
E7,E7_disordered,disordered,0.1,0.1,18,16.5,-1.52789569380457,3,3,3,0.7722725323683376,1.4255414065939325,1.8459045827024396,0.00012278885344008117,0.7716397227465589,0.644923571830127
E7,E7_disordered,disordered,0.1,0.1,18,17.0,-1.57039542811915,3,3,3,0.7725800023572779,1.427008324963736,1.8470686797609075,0.00013965114630987152,0.7718481093188301,0.6470319986205151
E7,E7_disordered,disordered,0.1,0.1,18,17.5,-1.6126305785683,3,3,3,0.7729172221065409,1.4285133314099132,1.8482099900899909,0.00016693330443984244,0.7720729114678331,0.649011120512146
E7,E7_disordered,disordered,0.1,0.1,18,18.0,-1.65459372900824,3,3,3,0.7732833921331466,1.4300654318549857,1.8493419701024074,0.00020205229902003907,0.772315351943804,0.6508877583668331
E7,E7_disordered,disordered,0.1,0.1,18,18.5,-1.69627535669013,3,3,3,0.7736751673652638,1.431670219455116,1.8504797359990783,0.00024013421491009268,0.772576570319788,0.652685702191319
E7,E7_disordered,disordered,0.1,0.1,18,19.0,-1.73767103020719,3,3,3,0.7740938775862093,1.4333370520224389,1.8516320739958456,0.00028118416535005686,0.772857630573646,0.654425945119742
E7,E7_disordered,disordered,0.1,0.1,18,19.5,-1.77877654556225,3,3,3,0.7745406732703634,1.4350741834664626,1.8528067446827696,0.0003251970818298755,0.7731595246442602,0.6561269145688939
E7,E7_disordered,disordered,0.1,0.1,18,20.0,-1.8195879483734,3,3,3,0.7750165495939468,1.4368887931322432,1.8540104645314606,0.00037215754450015126,0.7734831734674099,0.657804692964485
E7,E7_ordered,ordered,-0.1,-0.1,20,10.0,-0.956769663195817,4,2,4,0.7683827296712825,1.421234560952212,1.849644071985093,0.00017635465138798878,0.7671358459248261,0.5862980258072861
E7,E7_ordered,ordered,-0.1,-0.1,20,12.0,-1.13949069561706,4,2,4,0.7698771903419266,1.4202799477942125,1.8448136476980461,7.842077108999312e-05,0.7695497574457251,0.613408238921919
E7,E7_ordered,ordered,-0.1,-0.1,20,12.772424,-1.20927329130427,4,2,4,0.7702319050297336,1.4209078392393977,1.84477925409302,7.984207599998072e-05,0.7700522974050331,0.6211550761949309
E7,E7_ordered,ordered,-0.1,-0.1,20,14.0,-1.31918066159326,4,2,4,0.7707151985965806,1.4223548557160939,1.8454999438263373,8.317240194988251e-05,0.7705690049684841,0.6308673913895493
E7,E7_ordered,ordered,-0.1,-0.1,20,15.0,-1.40776058743338,4,2,4,0.7710936267834361,1.4237867107381281,1.8464511458580668,8.979621316007602e-05,0.770838779834825,0.6369238960405866
E7,E7_ordered,ordered,-0.1,-0.1,20,16.0,-1.49544649114674,4,2,4,0.7714974477693024,1.4254041797949164,1.8475811992849898,0.00010830142863005321,0.7711301729284149,0.6418436711681832
E7,E7_ordered,ordered,-0.1,-0.1,20,16.5,-1.5389423605459,4,2,4,0.7717160156124611,1.4262840917221347,1.8481981232308433,0.00011831431522013602,0.7712917379523709,0.6439748315117511
E7,E7_ordered,ordered,-0.1,-0.1,20,17.0,-1.58220046961896,4,2,4,0.771948471362784,1.4272153408945953,1.848847939778953,0.0001288543779300877,0.7714656488348159,0.645931996935595
E7,E7_ordered,ordered,-0.1,-0.1,20,17.5,-1.62521605500219,4,2,4,0.7721964964450729,1.4282018769603408,1.8495316717121757,0.00013992920417993382,0.7716530904398919,0.647744849395539
E7,E7_ordered,ordered,-0.1,-0.1,20,18.0,-1.66798879818877,4,2,4,0.7724659422134885,1.4292524774025777,1.8502465924997005,0.00015593778639999556,0.771855168527142,0.649439952957032
E7,E7_ordered,ordered,-0.1,-0.1,20,18.5,-1.71051021841811,4,2,4,0.7727542475165605,1.430367875137343,1.850999693284364,0.0001730355791300653,0.7720729254906149,0.651040989649861
E7,E7_ordered,ordered,-0.1,-0.1,20,19.0,-1.75277565549308,4,2,4,0.773062430885324,1.4315525332642776,1.8517942097184048,0.00019109066077005465,0.772307349489063,0.6525690023616291
E7,E7_ordered,ordered,-0.1,-0.1,20,19.5,-1.7947927644203,4,2,4,0.77340358419242,1.4328229748349002,1.8526200345076487,0.00022215308635997744,0.7725593790720799,0.654042630075099
E7,E7_ordered,ordered,-0.1,-0.1,20,20.0,-1.83654804201144,4,2,4,0.773769391577515,1.4341741780959043,1.8534904503937475,0.0002569577687498992,0.7728299048026801,0.655478327666474
E7,E7_disordered,disordered,0.1,0.1,20,10.0,-0.956769663195817,3,3,3,0.7677341138735073,1.4031475464027754,1.8276477768108654,0.00017635465138798878,0.766260527626569,0.5862980258072861
E7,E7_disordered,disordered,0.1,0.1,20,12.0,-1.13949069561706,3,3,3,0.7696937666910327,1.410879491452042,1.8330400381407679,7.842077108999312e-05,0.7692484986181551,0.613408238921919
E7,E7_disordered,disordered,0.1,0.1,20,12.772424,-1.20926516468588,3,3,3,0.7701175808813154,1.4135543559220924,1.8355045917851063,7.171545760997766e-05,0.7698334703636491,0.6211550761949309
E7,E7_disordered,disordered,0.1,0.1,20,14.0,-1.31916401692465,3,3,3,0.7706669644750139,1.417327485595308,1.8390920474459491,6.652773333981621e-05,0.7705372578357611,0.6308673913895493
E7,E7_disordered,disordered,0.1,0.1,20,15.0,-1.4077449223946,3,3,3,0.7710853522337598,1.4200646625160027,1.84164393526892,7.413117437993222e-05,0.770838779834825,0.6369238960405866
E7,E7_disordered,disordered,0.1,0.1,20,16.0,-1.49543539619832,3,3,3,0.7715247251734253,1.422622414607701,1.8439103351975146,9.720648021005474e-05,0.7711301729284149,0.6418436711681832
E7,E7_disordered,disordered,0.1,0.1,20,16.5,-1.53893444944296,3,3,3,0.7717608395576613,1.4238696746442567,1.8449623272675444,0.00011040321228006356,0.7712917379523709,0.6439748315117511
E7,E7_disordered,disordered,0.1,0.1,20,17.0,-1.58219622603293,3,3,3,0.7720111989654045,1.4251135847963603,1.8459752743304736,0.00012461079190018154,0.7714656488348159,0.645931996935595
E7,E7_disordered,disordered,0.1,0.1,20,17.5,-1.62521592035881,3,3,3,0.7722777629792829,1.4263663781036822,1.8469603120528357,0.0001397945607999329,0.7716530904398919,0.647744849395539
E7,E7_disordered,disordered,0.1,0.1,20,18.0,-1.66798879818877,3,3,3,0.772562206042276,1.4276393783245862,1.8479280595904055,0.00015593778639999556,0.771855168527142,0.649439952957032
E7,E7_disordered,disordered,0.1,0.1,20,18.5,-1.71051021841811,3,3,3,0.7728659852770323,1.4289429911174711,1.8488884468182014,0.0001730355791300653,0.7720729254906149,0.651040989649861
E7,E7_disordered,disordered,0.1,0.1,20,19.0,-1.75277565549308,3,3,3,0.773190387802796,1.4302867125568681,1.8498506126303087,0.00019109066077005465,0.772307349489063,0.6525690023616291
E7,E7_disordered,disordered,0.1,0.1,20,19.5,-1.7947927644203,3,3,3,0.7735486059974233,1.4316911894040192,1.8508096043402193,0.00022215308635997744,0.7725593790720799,0.654042630075099
E7,E7_disordered,disordered,0.1,0.1,20,20.0,-1.83654804201144,3,3,3,0.77393239918213,1.433154880815836,1.8517830269547495,0.0002569577687498992,0.7728299048026801,0.655478327666474
E7,E7_ordered,ordered,-0.1,-0.1,22,10.0,-0.959895666038775,4,2,4,0.7683094203422575,1.4210378648338584,1.8495645467952626,0.00017702701535893262,0.7670622511145421,0.586255933586069
E7,E7_ordered,ordered,-0.1,-0.1,22,12.0,-1.1440168430273,4,2,4,0.7697419208490539,1.4199235819242781,1.844674875389468,6.70461212999296e-05,0.7694159690045579,0.613273308057214
E7,E7_ordered,ordered,-0.1,-0.1,22,12.772424,-1.21442470611337,4,2,4,0.7700633297101185,1.4204579887289062,1.84459892313483,6.495331964995188e-05,0.769883033704565,0.620958982906727
E7,E7_ordered,ordered,-0.1,-0.1,22,14.0,-1.3254393397988,4,2,4,0.7704889270519459,1.4217175435769174,1.8452147638470422,6.842684664998266e-05,0.770384151156248,0.6305910013044074
E7,E7_ordered,ordered,-0.1,-0.1,22,15.0,-1.41502562380089,4,2,4,0.7708101642652625,1.4229495291360044,1.8460440651977679,7.318539834000326e-05,0.770609526577832,0.6365225203396213
E7,E7_ordered,ordered,-0.1,-0.1,22,16.0,-1.50381678325627,4,2,4,0.7711463323210102,1.4243178428830825,1.8470137030881608,8.827893115004315e-05,0.770849265072287,0.6412820800874208
E7,E7_ordered,ordered,-0.1,-0.1,22,16.5,-1.54790369651005,4,2,4,0.7713267953694781,1.425052858825557,1.8475344917103955,9.644567257005576e-05,0.7709814620220721,0.643318721850384
E7,E7_ordered,ordered,-0.1,-0.1,22,17.0,-1.59177906803332,4,2,4,0.7715181234980719,1.4258248200743155,1.8480768975453352,0.00010504813547984604,0.7711234512732851,0.645171206381745
E7,E7_ordered,ordered,-0.1,-0.1,22,17.5,-1.63543851597022,4,2,4,0.7717218855280186,1.4266371526946628,1.848641563039962,0.00011409611991997082,0.771276283384385,0.646868873099775
E7,E7_ordered,ordered,-0.1,-0.1,22,18.0,-1.67887764102648,4,2,4,0.77193943867087,1.4274938211012098,1.849230327652487,0.00012359528398997455,0.7714409405515571,0.6484380167895121
E7,E7_ordered,ordered,-0.1,-0.1,22,18.5,-1.72209311763273,4,2,4,0.7721730506316336,1.4284001711046803,1.8498446299521285,0.00013461512669010745,0.771618354122072,0.6499021343878091
E7,E7_ordered,ordered,-0.1,-0.1,22,19.0,-1.76509400875933,4,2,4,0.7724372289240307,1.4293740505147028,1.8504727594574315,0.00016058092934012613,0.771809415287557,0.651282177286207
E7,E7_ordered,ordered,-0.1,-0.1,22,19.5,-1.80786319589638,4,2,4,0.7727201537791101,1.4304070843111762,1.8511321043142777,0.00018868130393001614,0.7720149810289101,0.652596793926625
E7,E7_ordered,ordered,-0.1,-0.1,22,20.0,-1.85039647456647,4,2,4,0.7730227686194251,1.4315036447533722,1.8518259783084483,0.00021894188177995488,0.7722358767886801,0.653862554496071
E7,E7_disordered,disordered,0.1,0.1,22,10.0,-0.959895666038775,3,3,3,0.7676637087992956,1.402974450305605,1.827589912384943,0.00017583822147393402,0.7661964474918981,0.586255933586069
E7,E7_disordered,disordered,0.1,0.1,22,12.0,-1.1440168430273,3,3,3,0.7695594019584678,1.4105519548049912,1.8329344703154142,6.70461212999296e-05,0.7691273180559959,0.613273308057214
E7,E7_disordered,disordered,0.1,0.1,22,12.772424,-1.21441867072466,3,3,3,0.7699508020699408,1.4131372174792913,1.8353604070288698,5.891793094003894e-05,0.7696788996360651,0.620958982906727
E7,E7_disordered,disordered,0.1,0.1,22,14.0,-1.3254226907468,3,3,3,0.7704379544823247,1.4167236544457495,1.8388549606148095,5.177779465004306e-05,0.770317529652432,0.6305910013044074
E7,E7_disordered,disordered,0.1,0.1,22,15.0,-1.41500785304961,3,3,3,0.7707945503026182,1.4192613983326925,1.8412966175947696,5.541464705993704e-05,0.770609526577832,0.6365225203396213
E7,E7_disordered,disordered,0.1,0.1,22,16.0,-1.50380116014462,3,3,3,0.7711608711147983,1.421570450722917,1.8434162105085543,7.265581949988942e-05,0.770849265072287,0.6412820800874208
E7,E7_disordered,disordered,0.1,0.1,22,16.5,-1.54788993447765,3,3,3,0.7713558906116479,1.4226730933569112,1.84437963159755,8.26836401699449e-05,0.7709814620220721,0.643318721850384
E7,E7_disordered,disordered,0.1,0.1,22,17.0,-1.59176758116868,3,3,3,0.7715619461636534,1.4237580454351335,1.8452932425119175,9.356127083992583e-05,0.7711234512732851,0.645171206381745
E7,E7_disordered,disordered,0.1,0.1,22,17.5,-1.63542967991952,3,3,3,0.7717808926046937,1.4248370256719827,1.8461677910466026,0.00010526006921995901,0.771276283384385,0.646868873099775
E7,E7_disordered,disordered,0.1,0.1,22,18.0,-1.67887181583878,3,3,3,0.7720143161357007,1.4259209470562455,1.8470136074595855,0.00011777009628999302,0.7714409405515571,0.6484380167895121
E7,E7_disordered,disordered,0.1,0.1,22,18.5,-1.72209311763273,3,3,3,0.7722671249074234,1.427023441725981,1.847836578433981,0.00013461512669010745,0.771618354122072,0.6499021343878091
E7,E7_disordered,disordered,0.1,0.1,22,19.0,-1.76509400875933,3,3,3,0.7725453302116905,1.4281586122470629,1.848640534602317,0.00016058092934012613,0.771809415287557,0.651282177286207
E7,E7_disordered,disordered,0.1,0.1,22,19.5,-1.80786319589638,3,3,3,0.7728430490825601,1.4293280256690488,1.8494415229143877,0.00018868130393001614,0.7720149810289101,0.652596793926625
E7,E7_disordered,disordered,0.1,0.1,22,20.0,-1.85039647456647,3,3,3,0.7731613129261902,1.4305395258985927,1.8502471631494566,0.00021894188177995488,0.7722358767886801,0.653862554496071
E8,E8_both,both,-0.1,0.1,16,10.0,-0.953146839199316,4,3,4,0.790731412523663,1.4154647576702604,1.7900702251763674,5.079439252797524e-05,0.789293803672596,0.569471615294869
E8,E8_both,both,-0.1,0.1,16,12.0,-1.13532975063906,4,3,4,0.7926257733128751,1.4218724945247798,1.7938761801573675,0.0002890605196601559,0.7920045443924129,0.6006190820688471
E8,E8_both,both,-0.1,0.1,16,12.257904,-1.15858273630304,4,3,4,0.7927820311171482,1.422668469728941,1.794526633914985,0.0003140848373202054,0.792146428584009,0.603634379148693
E8,E8_both,both,-0.1,0.1,16,14.0,-1.31411889963042,4,3,4,0.7937064909392552,1.4277755710423607,1.7988709772963578,0.0004943931444501004,0.792854647632813,0.6193670967070231
E8,E8_both,both,-0.1,0.1,16,15.0,-1.40212967712903,4,3,4,0.7942432893897798,1.430640185659349,1.8012619115214876,0.000617461467529834,0.79318959893767,0.6257490576553956
E8,E8_both,both,-0.1,0.1,16,16.0,-1.48915517778058,4,3,4,0.7948439239386794,1.4336156102821538,1.803644171019359,0.000760162893600036,0.793538801210003,0.6310387433974356
E8,E8_both,both,-0.1,0.1,16,16.5,-1.53228383515561,4,3,4,0.7951771390784718,1.4351836249868712,1.8048602688076534,0.0008395905106299839,0.793728396320683,0.633399754978939
E8,E8_both,both,-0.1,0.1,16,17.0,-1.57514883838651,4,3,4,0.7955358815817187,1.4368237876587597,1.8061080850332039,0.0009246481784599414,0.79393177533998,0.635627412122111
E8,E8_both,both,-0.1,0.1,16,17.5,-1.61774468746313,4,3,4,0.7959223552435907,1.4385484922137246,1.8073980241118612,0.001015456124400016,0.794151240979577,0.637757110467156
E8,E8_both,both,-0.1,0.1,16,18.0,-1.66006608043049,4,3,4,0.7963384706270548,1.440368796773295,1.808739436685906,0.0011120918675300295,0.7943887951818771,0.639819525575259
E8,E8_both,both,-0.1,0.1,16,18.5,-1.70210794578768,4,3,4,0.7967858981984056,1.4422944022115245,1.8101404724564822,0.0012145949315900406,0.7946462082233089,0.641841041299767
E8,E8_both,both,-0.1,0.1,16,19.0,-1.7438654717799,4,3,4,0.7972661041130248,1.4443336578631145,1.8116080069275815,0.0013229704949599963,0.7949250653713761,0.643844170104692
E8,E8_both,both,-0.1,0.1,16,19.5,-1.78533413234665,4,3,4,0.7977803741766034,1.446493587261434,1.8131476206773995,0.0014371924302301053,0.795226797811177,0.645418047660603
E8,E8_both,both,-0.1,0.1,16,20.0,-1.82650970955312,4,3,4,0.7983298299199499,1.4487799292605712,1.814763616443899,0.0015572060098199003,0.79555270270827,0.647022450646199
E8,E8_both,both,-0.1,0.1,18,10.0,-0.956880481369146,4,3,4,0.7906197766275405,1.4151373948022652,1.7899089254238751,3.2550024353095175e-05,0.7891880741123339,0.5693300347036809
E8,E8_both,both,-0.1,0.1,18,12.0,-1.14085912650738,4,3,4,0.792411945852224,1.4212107100435045,1.7935250944696695,0.00021793912311007801,0.7919044419190648,0.600208472237071
E8,E8_both,both,-0.1,0.1,18,12.257904,-1.16437701662841,4,3,4,0.7925513998937194,1.4219451171142874,1.794136149787849,0.0002384781365099009,0.7920378624449741,0.603171120137127
E8,E8_both,both,-0.1,0.1,18,14.0,-1.32192067047775,4,3,4,0.7933348679827024,1.4264927432422718,1.7980966182282747,0.0003822650559199836,0.792674682623754,0.6185537221377165
E8,E8_both,both,-0.1,0.1,18,15.0,-1.41126533751931,4,3,4,0.7937656459682442,1.428905150239167,1.8001599810938813,0.00047911689881008357,0.792954635511287,0.624594390198949
E8,E8_both,both,-0.1,0.1,18,16.0,-1.4997647100366,4,3,4,0.7942390747286248,1.4313195659742883,1.8021268551453993,0.000591649475869982,0.7932359220010231,0.629460691110706
E8,E8_both,both,-0.1,0.1,18,16.5,-1.54368419795683,4,3,4,0.7945001405123661,1.4325642043763525,1.8031012599349632,0.0006545366690400289,0.793386051499936,0.631578861825897
E8,E8_both,both,-0.1,0.1,18,17.0,-1.58737648492634,4,3,4,0.794780778765512,1.4338518934677582,1.8040847637192223,0.0007221182095000778,0.793545962210391,0.633543240344755
E8,E8_both,both,-0.1,0.1,18,17.5,-1.63083631117198,4,3,4,0.7950830466124416,1.4351950409839254,1.805088219524699,0.0007945528346799957,0.7937177310950989,0.635389804833516
E8,E8_both,both,-0.1,0.1,18,18.0,-1.67405848747053,4,3,4,0.795408748084722,1.4366050474146352,1.8061217592512788,0.0008719655097799706,0.793903157096229,0.637150078226258
E8,E8_both,both,-0.1,0.1,18,18.5,-1.7170379250692,4,3,4,0.7957594888569753,1.4380922800552205,1.807194636310135,0.0009544512145900352,0.794103833618092,0.6388515443059499
E8,E8_both,both,-0.1,0.1,18,19.0,-1.75976966438581,4,3,4,0.7961367127549974,1.4396660652032152,1.8083151324868711,0.0010420775520600944,0.794321197929074,0.64051804888493
E8,E8_both,both,-0.1,0.1,18,19.5,-1.80224890218778,4,3,4,0.7965417255797435,1.4413346922633046,1.8094905087542832,0.001134886666620094,0.79455656414843,0.6421701736715899
E8,E8_both,both,-0.1,0.1,18,20.0,-1.84447101696957,4,3,4,0.7969757102338567,1.443105426351551,1.8107269868087954,0.0012328967840198324,0.7948111446629602,0.643504704782297
E8,E8_both,both,-0.1,0.1,20,10.0,-0.95987257318099,4,3,4,0.7905661222639383,1.41494238087087,1.7897837271585963,5.5572111954949044e-05,0.78910011846942,0.569238001231839
E8,E8_both,both,-0.1,0.1,20,12.0,-1.14522862713027,4,3,4,0.7922586470229688,1.4207711474991358,1.7933173122665147,0.0001589878534800082,0.7918153134017101,0.599942106214428
E8,E8_both,both,-0.1,0.1,20,12.257904,-1.16895308137077,4,3,4,0.7923862072804063,1.4214656311847338,1.7939050656414461,0.0001756307443900873,0.791969138415348,0.602870586705723
E8,E8_both,both,-0.1,0.1,20,14.0,-1.32805932462326,4,3,4,0.7930696896705224,1.4256482857402433,1.797633050801025,0.0002874050881498391,0.7925630762769101,0.6180547779178273
E8,E8_both,both,-0.1,0.1,20,15.0,-1.4184413262555,4,3,4,0.793424871884533,1.4277611133180235,1.7994912485246684,0.0003609290638499907,0.792810060411806,0.6238756291037231
E8,E8_both,both,-0.1,0.1,20,16.0,-1.50808777596279,4,3,4,0.7938070145664037,1.4297970426074018,1.8011897304641369,0.000446205631239982,0.793050477842747,0.6284587739995826
E8,E8_both,both,-0.1,0.1,20,16.5,-1.55262355707529,4,3,4,0.79401600895901,1.430819955354023,1.8020039132836767,0.0004939466189499697,0.793176753051005,0.630409242006562
E8,E8_both,both,-0.1,0.1,20,17.0,-1.59696136936987,4,3,4,0.7942400375044215,1.4318629938549696,1.8028088817506867,0.0005453596468900646,0.7933102967717081,0.632187434973404
E8,E8_both,both,-0.1,0.1,20,17.5,-1.64109640813857,4,3,4,0.7944809973357113,1.432937832797671,1.80361498588767,0.0006006046114999108,0.793453023814617,0.633828702213612
E8,E8_both,both,-0.1,0.1,20,18.0,-1.68502385781661,4,3,4,0.7947405596299912,1.4340553432421672,1.804432057563317,0.0006598145398899469,0.7936065845441129,0.635364102760954
E8,E8_both,both,-0.1,0.1,20,18.5,-1.72873891642393,4,3,4,0.7950202266483734,1.4352255843606985,1.8052692702062274,0.000723099137319938,0.79377244002068,0.636820840138357
E8,E8_both,both,-0.1,0.1,20,19.0,-1.77223681992998,4,3,4,0.7953213699733954,1.436457807539888,1.8061350565595131,0.0007905470542399762,0.7939519137047001,0.6382226769040631
E8,E8_both,both,-0.1,0.1,20,19.5,-1.81551286630495,4,3,4,0.7956452554555801,1.4377604661679724,1.8070370637033741,0.0008622273743499331,0.79414622633539,0.639590315929014
E8,E8_both,both,-0.1,0.1,20,20.0,-1.85856243900743,4,3,4,0.7959930588434435,1.4391412275807804,1.8079821319947362,0.0009381906494299042,0.7943565187924202,0.640941742996898
E8,E8_both,both,-0.1,0.1,22,10.0,-0.962309067366558,4,3,4,0.7905261990956091,1.414804090004857,1.7896991796393906,7.49090899699878e-05,0.789035904441877,0.569179068897202
E8,E8_both,both,-0.1,0.1,22,12.0,-1.14877507519202,4,3,4,0.7921443107938732,1.4204623400004155,1.793186318004169,0.00012411406316004125,0.791714608383173,0.5997689208643919
E8,E8_both,both,-0.1,0.1,22,12.257904,-1.17266545831299,4,3,4,0.7922632008010533,1.4211296062325331,1.7937594536709975,0.00013853916354999996,0.791891425704222,0.602675010749077
E8,E8_both,both,-0.1,0.1,22,14.0,-1.33302490615237,4,3,4,0.7928742061434967,1.4250645526288617,1.7973400340014962,0.00023195444621992856,0.7924595014069211,0.6177061708399549
E8,E8_both,both,-0.1,0.1,22,15.0,-1.42423796540156,4,3,4,0.7931747870947556,1.4269743079057533,1.7990666510372595,0.00029192967050994945,0.7926771202097701,0.6233811519305691
E8,E8_both,both,-0.1,0.1,22,16.0,-1.51480364744992,4,3,4,0.7934909353774127,1.4287528433262384,1.8005912602475698,0.00036120358696001276,0.792881578551902,0.6277731288305972
E8,E8_both,both,-0.1,0.1,22,16.5,-1.55983369618994,4,3,4,0.793662191660837,1.4296242861769513,1.8013007312157385,0.00039997877705988394,0.79298701109692,0.629610760620036
E8,E8_both,both,-0.1,0.1,22,17.0,-1.60468966072074,4,3,4,0.7938450855444242,1.4304994920981233,1.8019882192973171,0.00044176838295983956,0.7930975932487041,0.631263843184271
E8,E8_both,both,-0.1,0.1,22,17.5,-1.64936727326953,4,3,4,0.79404135050062,1.4313893480217612,1.8026634848667666,0.00048672727794984993,0.7932150848095021,0.6327672195341429
E8,E8_both,both,-0.1,0.1,22,18.0,-1.69386220684039,4,3,4,0.7942525077267142,1.4323040390868056,1.803335872600898,0.0005349883536598377,0.7933409859127121,0.634151519568992
E8,E8_both,both,-0.1,0.1,22,18.5,-1.73817009371867,4,3,4,0.7944799255404487,1.4332530586477596,1.804014189122252,0.0005866660740898588,0.7934766143829101,0.6354436097441749
E8,E8_both,both,-0.1,0.1,22,19.0,-1.78228654446116,4,3,4,0.7947248597506763,1.434245228572077,1.8047066364855293,0.0006418586709100449,0.7936231595791189,0.636667021114456
E8,E8_both,both,-0.1,0.1,22,19.5,-1.82620716723141,4,3,4,0.7949884804585666,1.435288722471324,1.8054207799884323,0.00070064948414994,0.79378171928036,0.6378423420007949
E8,E8_both,both,-0.1,0.1,22,20.0,-1.86992758731132,4,3,4,0.7952718892177232,1.436391087785743,1.8061635363456174,0.0007631077797598529,0.7939533243715,0.638987569284734


==> anc/benchmarks/heavy_summary.csv <==
tag,model,phase,Ec,L,exact_ratio,vac_split,mL,light_split,mH,heavy_split,ratio_mean,ratio_err,ratio_vmean,mean_B,min_B,next2p_min,gap_to_2p,H1,R1,B1,H2,R2,B2,H3,R3,B3,H4,R4,B4
E6_both,E6,Both (g=-0.1),16,10.0,1.902113032590307,0.000646091988532715,0.740342428181552,0.0017023939332280191,1.4099509539146233,0.11081750109090982,1.9044578565864188,0.002344823996111689,1.9049470197472809,0.07073390244848077,0.021602650569744197,1.59731640660799,0.13823420081463,1.34826470470245,1.8211366164898752,0.13242015166065402,1.42250595124806,1.9214162218718915,0.05817890511504409,1.45908220579336,1.9708207313974897,0.021602650569744197,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,12.0,1.902113032590307,0.000802996177778237,0.7427983531921135,0.000875641990423004,1.4093481029096533,0.06795692371177986,1.897349525417091,-0.004763507173216164,1.8979045344147536,0.07624860347457374,0.04670760588199707,1.56037765510221,0.12148855459997998,1.37093217679045,1.8456316857717634,0.11466452959377693,1.41822303143628,1.9092974901486868,0.067373674947947,1.43888910050223,1.9371194003308232,0.04670760588199707,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,13.529238,1.902113032590307,0.00107669237227226,0.744162085506056,0.0007940555993100062,1.4116757558011501,0.047545846536199976,1.8970003757194398,-0.00511265687086726,1.8977323456971722,0.07664841521096188,0.05640336325039197,1.5454734154401,0.11355260767837994,1.38437496122552,1.8603137517871489,0.10394920978659195,1.41873149841621,1.906481835138676,0.06959267259590196,1.43192080776172,1.9242055402324942,0.05640336325039197,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,14.0,1.902113032590307,0.00117717820323837,0.744573117737281,0.0008164847174020329,1.4126477542609868,0.04275798139736997,1.8972586044389435,-0.00485442815136361,1.8980570408763466,0.07649848121357516,0.05842563876860196,1.5422418875065,0.11152129080054007,1.38796261530859,1.8641051929547716,0.10118362016597193,1.41926005076841,1.906139258803041,0.06988618470615182,1.43072059670596,1.9215313615590173,0.05842563876860196,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,15.0,1.902113032590307,0.00141137115669077,0.7454797830218085,0.0009120054961289092,1.4150216230197235,0.03436209680020008,1.8981354763021494,-0.003977556288157658,1.8990894988875378,0.07593794302389356,0.061666543789826944,1.53690174176379,0.10760871950999995,1.39493092545359,1.8711854529431045,0.09602864059002703,1.42084092135179,1.90594158783542,0.07011864469182694,1.42929302225379,1.9172793881279233,0.061666543789826944,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,16.0,1.902113032590307,0.00167089220215688,0.7464633124753486,0.00105644456318299,1.4177801855576233,0.02789533795068011,1.899330029839135,-0.002783002751172159,1.9004565950787147,0.07514643939307386,0.06379971361961712,1.53321560395479,0.1040886926237099,1.4012315733804,1.8771606721484717,0.09169505157029723,1.42298207196139,1.9062987399107882,0.06994455298930724,1.42912691133108,1.914530677458145,0.06379971361961712,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,16.5,1.902113032590307,0.00180933306502995,0.746992049801265,0.001143019179210003,1.4192991509386368,0.025235297587250072,1.9000190849638052,-0.0020939476265018353,1.9012375667235573,0.07468494866389319,0.0645423913029699,1.53187651076973,0.10243480247017,1.40420641071231,1.8798143984074462,0.08977768889021998,1.42424933380404,1.9066459063158134,0.06973476579848992,1.42944170829956,1.9135969501681562,0.0645423913029699,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,17.0,1.902113032590307,0.00195319722713361,0.7475483911644489,0.0012377826429060823,1.42091141195733,0.02289276632521009,1.9007617817810964,-0.0013512508092106135,1.9020756448735334,0.0741853703715678,0.06510513525056782,1.53082743912853,0.10083579205019988,1.40709888075312,1.8822846753255607,0.08799790157577791,1.42564370804054,1.9070922028470003,0.0694530742883579,1.42999164707833,1.9129084671707284,0.06510513525056782,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,17.5,1.902113032590307,0.00210223123508091,0.7481339423013085,0.0013399899947930116,1.4226178218923067,0.020827200685840097,1.9015549775969822,-0.0005580549933248413,1.902967489186924,0.07365006271031027,0.06550914129274688,1.53004096064926,0.09928221733938991,1.40993154262403,1.8845977476800333,0.08633634197858697,1.42716317974302,1.9076305712757444,0.06910470485959697,1.43075874330987,1.912436613835169,0.06550914129274688,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,18.0,1.902113032590307,0.00225618772540948,0.7487499379525491,0.0014490495964160077,1.42441941179799,0.019003485273429988,1.9023967009507259,0.0002836683604188206,1.9039109423098253,0.07308046410710811,0.06577207072010816,1.52949387751532,0.09776607233032997,1.41272431991156,1.8867772113272474,0.08477555599353814,1.42880611029742,1.9082553972618408,0.06869376560767804,1.43172780518499,1.9121574942630895,0.06577207072010816,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,18.5,1.902113032590307,0.00241482133967752,0.749397311165984,0.001564477494960026,1.4263171656812101,0.01739122045073005,1.9032856729389775,0.001172640348670484,1.9049045467062522,0.07247745665075778,0.06590876554929781,1.52916637130034,0.09628051451766995,1.41549463633194,1.888844028716327,0.08329998600002786,1.43057100392902,1.908962018696332,0.06822361840294788,1.43288585678267,1.9120509714042733,0.06590876554929781,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,19.0,1.902113032590307,0.00257788659655556,0.7500767453938835,0.0016858643838869591,1.4283118632518466,0.015964089947320126,1.9042209640852223,0.0021079314949152828,1.9059471987737684,0.07184162753592038,0.06593182251953689,1.529041346441,0.09481967817276993,1.41825757832091,1.890816622472609,0.08189591246685701,1.4324563431664,1.9097463719051606,0.06769714762136703,1.43422166826823,1.9120998978778971,0.06593182251953689,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,19.5,1.902113032590307,0.00274513705351853,0.750788714092653,0.0018128519474980287,1.4304039742314132,0.014699304783420075,1.90520175301262,0.003088720422312896,1.907037905915493,0.07117345395389285,0.06585205234118607,1.52910391983332,0.09337854398920009,1.4210260710607,1.8927110176103878,0.08055135712460615,1.43446047578942,1.9106047398741222,0.06711695239588611,1.43572537584412,1.9122895015533499,0.06585205234118607,nan,nan,nan
E6_both,E6,Both (g=-0.1),16,20.0,1.902113032590307,0.00291632530230346,0.7515335112968495,0.0019451161621809598,1.4325935922592,0.013577118034979963,1.9062271618295639,0.004114129239256803,1.9081756210835616,0.07047343033449915,0.06567884557795911,1.52934102084048,0.09195284382474012,1.42381105898076,1.8945410119155237,0.07925596361293907,1.4365815407811,1.9115335765961103,0.06648548181259906,1.43738817701574,1.9126068969770578,0.06567884557795911,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,10.0,1.902113032590307,0.000543061658618504,0.7400900342601485,0.0016372930392229978,1.4094252665805933,0.11041441615315994,1.9043970345980463,0.002284002007739261,1.9048140165167247,0.07075480193970374,0.021770502505807032,1.59657680603987,0.13816724002537994,1.34799514986133,1.8213934622277284,0.13218491865896698,1.42187108386596,1.921213660561411,0.05830898465433698,1.45840956601449,1.9705839810049997,0.021770502505807032,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,12.0,1.902113032590307,0.000626599248402027,0.742341270250152,0.0007705545212119969,1.4084222231540133,0.06740327095887011,1.8972705406495955,-0.004842491940711513,1.8977032254674246,0.07626031734629057,0.04690866600293386,1.55925280675896,0.1214789322615899,1.3703706035385,1.846011610100455,0.11431193696180397,1.41712219142617,1.9089901750291107,0.06756034907413389,1.43777387449737,1.936809836819221,0.04690866600293386,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,13.529238,1.902113032590307,0.000827514486700043,0.7434932639310454,0.0006463684144050186,1.4102798488628066,0.046869600666029854,1.8968293557984428,-0.005283676791864256,1.8973888096111844,0.0767066789992843,0.05667889090883094,1.54393615425325,0.11362851729999002,1.38343803628723,1.8607270615642535,0.10354849157486079,1.41709387334793,1.905994233028259,0.06989265451416093,1.43030763695326,1.9237667728028165,0.05667889090883094,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,14.0,1.902113032590307,0.00090277464788624,0.743828710651586,0.0006535550423839576,1.4110738556467566,0.04204263716658008,1.8970413960099377,-0.005071636580369354,1.8976498742783492,0.07658356565641533,0.05873602242460185,1.54055546904341,0.11163407016483995,1.38687876171199,1.8645136196707157,0.10077865959118193,1.41742140634971,1.9055750148553208,0.07023601495346199,1.42892139887857,1.9210355535037769,0.05873602242460185,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,15.0,1.902113032590307,0.00107921690805868,0.7445580692309981,0.0007136055847000167,1.41301394587767,0.03356119482088005,1.897788774671495,-0.00432425791881208,1.8985128466046652,0.07610219258432616,0.062072814610646176,1.5348634455779,0.10782012172654998,1.39348212903047,1.8715560096873305,0.09563400943152622,1.41851638475119,1.9051789825020313,0.07059975371080629,1.42704332385135,1.916631331825123,0.062072814610646176,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,16.0,1.902113032590307,0.00127569924421622,0.7453414527070235,0.0008188565439989359,1.41526125987869,0.027005094094540105,1.8988092702191308,-0.0033037623711762443,1.8996621402176004,0.07542164553535691,0.06433381634251689,1.53077862306319,0.10442953399165988,1.39934399497699,1.877453601828637,0.091338910437057,1.42009069558755,1.9052887645385732,0.07059220982649683,1.42634908907153,1.9136854442901823,0.06433381634251689,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,16.5,1.902113032590307,0.00138080664612605,0.745761675762384,0.0008846833007859489,1.41649565101961,0.024298869883810026,1.8993945345495826,-0.0027184980407244375,1.9003161503980501,0.07502770050515783,0.06515276005735782,1.52922328145644,0.10285268998902986,1.4020717215836,1.8800533295711095,0.08945162994116784,1.42104464000782,1.9054943237128694,0.07047871151694785,1.42637059146741,1.9126359503647692,0.06515276005735782,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,17.0,1.902113032590307,0.00149022961131196,0.746204020920685,0.000958083396702003,1.4178045165779434,0.02190912719593996,1.9000226169092749,-0.0020904156810321872,1.901015642357482,0.07460352526342673,0.06579992541351021,1.52794720413363,0.10133908770577005,1.40469898923192,1.882459689105893,0.08770905260945017,1.42210644407405,1.9057876990791605,0.07030159776732003,1.42660811642786,1.9118204625427713,0.06579992541351021,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,17.5,1.902113032590307,0.00160379655064058,0.7466702505690215,0.0010384396939330243,1.41918932831703,0.019795326443929895,1.900690870214122,-0.0014221623761849767,1.9017578230665424,0.07415117282101291,0.06629627768456303,1.52692344522158,0.09987922176810016,1.40724889700955,1.88469929789906,0.08609160412849293,1.42327486448806,1.9061625441798606,0.070065636649983,1.42704422345348,1.9112107685634454,0.06629627768456303,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,18.0,1.902113032590307,0.00172134527945822,0.747161791136995,0.0011252958609879737,1.42065192974599,0.017922367846959997,1.901397992507232,-0.0007150400830751025,1.9025412584689612,0.0736716525279999,0.06665911773059996,1.52612935980865,0.09846489526526003,1.40974209669643,1.8867962915383456,0.08458148557755996,1.42454922799815,1.9066141294917387,0.06977435427584,1.42766446454339,1.9107835564916116,0.06665911773059996,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,18.5,1.902113032590307,0.00184271794673685,0.74767979920835,0.0012183085280039752,1.4221942940882333,0.016259876041889942,1.9021435320227524,3.0499432445374453e-05,1.903365373586353,0.0731653043284668,0.06690280845906016,1.52554574501739,0.09708895505975002,1.41219691391575,1.8887723266176195,0.0831626845009501,1.42592917839131,1.9071388312230668,0.06943042002539013,1.42845678995764,1.910519438227571,0.06690280845906016,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,19.0,1.902113032590307,0.00196775794211357,0.7482252099472705,0.0013172120420350542,1.4238183457901468,0.014781564383549828,1.9029275235065752,0.0008144909162681735,1.9042300856273828,0.0726320741043942,0.06703936323664106,1.52515617467861,0.09574511802071006,1.41462949227435,1.8906466575405056,0.08182092762019089,1.42741448843819,1.9077337537701837,0.0690359314563509,1.4294110566579,1.910402159209036,0.06703936323664106,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,19.5,1.902113032590307,0.00209630813340222,0.7487987726906835,0.00142179266932696,1.4255258305915133,0.013464675593160003,1.9037502231328771,0.001637190542570055,1.9051355368587668,0.07207171478985375,0.0670789219442871,1.52494647935155,0.09442785591447,1.41705394784392,1.8924362586118737,0.08054359753744711,1.42900492049354,1.9083964512370248,0.06859262488782703,1.43051862343708,1.910417959549733,0.0670789219442871,nan,nan,nan
E6_both,E6,Both (g=-0.1),18,20.0,1.902113032590307,0.00222820999571804,0.749401077316773,0.001531869869482061,1.4273182232757966,0.012289493488290004,1.9046119180750352,0.0024988854847280972,1.9060819029074312,0.07148393135774933,0.06703013519836598,1.52490433627925,0.09313231684407008,1.41948252594689,1.8941559718987067,0.07931962868665599,1.43070012444532,1.909124723396362,0.06810203018822603,1.43177201943518,1.9105550589300364,0.06703013519836598,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,10.0,1.902113032590307,0.0004838625376411,0.7399244790258285,0.001594270114400942,1.4090649127156,0.1101359282442198,1.9043361216684573,0.0022230890781502755,1.904713772122359,0.07078404533605687,0.02190023831144705,1.59606963967545,0.13812091993524,1.34781279149599,1.8215545365798638,0.13203616655566686,1.4214332269106,1.9210517656910526,0.058415731141056915,1.45794871974021,1.9704020627344556,0.02190023831144705,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,12.0,1.902113032590307,0.000527503546949193,0.7420447525426654,0.0007026734225529241,1.4077936492295833,0.06704120427410998,1.8971815977482291,-0.00493143484207792,1.8975495592007259,0.07629585585574761,0.04706562565063099,1.55848805824822,0.12146417881352001,1.36998267516059,1.8462264849475098,0.11410682992474097,1.41637439309346,1.9087452451353635,0.06771511199187086,1.4370238794347,1.936573063161814,0.04706562565063099,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,13.529238,1.902113032590307,0.000689414867888649,0.7430609238335545,0.0005514019344050602,1.4093321106936,0.046450932834149805,1.8966575491854154,-0.005455483404891659,1.8971274384591525,0.07678973697350888,0.05689143523957907,1.54289327457652,0.11366286214899013,1.38277947959338,1.860923425308693,0.10334236807372887,1.41598644005989,1.9056128436341657,0.07013540760721892,1.42923041242753,1.923436378613387,0.05689143523957907,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,14.0,1.902113032590307,0.000751255181097088,0.7433475261465661,0.000548654564542006,1.41000374139489,0.04160788179501007,1.8968298027494601,-0.005283229840846948,1.8973401987968614,0.0766913108982421,0.058974397758872144,1.53941140132794,0.11169074679368007,1.38611277273925,1.8646900998308422,0.10058227955388221,1.41617779691116,1.9051355484459254,0.07051725538197218,1.42772065453426,1.9206637599716123,0.058974397758872144,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,15.0,1.902113032590307,0.000897116240411666,0.7439612558498414,0.0005849703972490294,1.4116419006231,0.03309368487218989,1.8974669574836314,-0.0046460751066756956,1.898073603661766,0.0762806110765828,0.062382543619602826,1.5334793339744,0.10793936589431996,1.39244628320789,1.8716650527953524,0.09547622849179271,1.41693945058133,1.9045876911462714,0.07098306111835284,1.42553996808008,1.9161481285092703,0.062382543619602826,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,16.0,1.902113032590307,0.00106037808958792,0.744612026880646,0.0006628220992199729,1.4135266411323433,0.026505430718529954,1.898339793212765,-0.003773239377542037,1.8990543245420664,0.07569741262894869,0.06473977019867205,1.52912010729501,0.10463582373239011,1.39797885284409,1.8774594048669218,0.09124520091720201,1.41811678699032,1.9045042730925836,0.07110726677097201,1.42448428356262,1.9130557016787895,0.06473977019867205,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,16.5,1.902113032590307,0.00114796120480243,0.7449593180797075,0.0007135638480451068,1.4145561319416067,0.023782704842329805,1.8988367520362437,-0.003276280554063371,1.8996090340633485,0.07536250421780832,0.0656167787557751,1.52741476753084,0.10311291012720014,1.40051915256131,1.8799941400443836,0.0893994835981049,1.41884738585987,1.9045971389649217,0.07107125029954497,1.42430185740364,1.9119189770994254,0.0656167787557751,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,17.0,1.902113032590307,0.00123929340386852,0.745324216068097,0.0007709607568739951,1.4156441855408133,0.02137576052529999,1.8993669533628466,-0.0027460792274605073,1.9001993168139355,0.07500424659538063,0.06632878336226389,1.52598030407274,0.10166065529880997,1.40294388824863,1.8823269900577728,0.08770454388756388,1.41966901959988,1.9047670651159565,0.0709794125363139,1.42431964877393,1.9110068049148108,0.06632878336226389,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,17.5,1.902113032590307,0.00133423616989914,0.7457084364212041,0.0008344067933480082,1.4167923470633734,0.01924370966674016,1.8999280118954105,-0.0021850206948965667,1.9008226605578533,0.07462452577903478,0.06689672076758812,1.52478993723436,0.10026978515953999,1.40527644240808,1.8844851067426132,0.08614043043432829,1.42058044670722,1.9050078788498819,0.07083642613518815,1.42452015207482,1.9102910500937362,0.06689672076758812,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,18.0,1.902113032590307,0.00143266070064874,0.746113381370377,0.0009034622120840385,1.4180026969387167,0.017351081777720045,1.9005190529277054,-0.0015939796626016633,1.9014780769113921,0.07422406580203722,0.06733775384710383,1.52382123435729,0.09893222546364,1.40753792711593,1.886493343050252,0.08468883562482388,1.42158115480657,1.9053151843967333,0.07064560793418395,1.42488900889365,1.909748631336131,0.06733775384710383,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,18.5,1.902113032590307,0.00153444252259605,0.746540206346221,0.0009778054794440383,1.41927760635553,0.01566711499093998,1.9011402122624796,-0.0009728203278274172,1.9021655962425335,0.07380280633691205,0.06766599936247197,1.52305524896545,0.0976408356354801,1.40974729833903,1.8883742447559955,0.08333311435341195,1.42267110739759,1.9056858496082145,0.07040930529485201,1.42541441332997,1.9093605424232292,0.06766599936247197,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,19.0,1.902113032590307,0.00163945811512911,0.7469898684124975,0.0010571977168210012,1.42061955200064,0.014165127284039958,1.9017922626176176,-0.00032076997268948304,1.902885890839505,0.07336018482435502,0.06789312075896503,1.52247585275778,0.09638923669175004,1.41192148878199,1.8901481110883136,0.08205824804300499,1.4238505511539,1.90611762135391,0.07012918567109505,1.42608661606603,1.909111055410629,0.06789312075896503,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,19.5,1.902113032590307,0.00174758289922661,0.7474631614649985,0.0011414565164630242,1.42203097552356,0.01282196431555005,1.9024763344007953,0.00036330181048827015,1.9036399936417416,0.07289534740643688,0.06802881141701689,1.52206921225154,0.09517170073855996,1.41407554719743,1.89183309639755,0.08085077573256694,1.42511986786027,1.9066088355004558,0.06980645506972705,1.42689751151298,1.9089870713043797,0.06802881141701689,nan,nan,nan
E6_both,E6,Both (g=-0.1),20,20.0,1.902113032590307,0.0018586901527391,0.7479607418387325,0.0012304367658129145,1.42351417741794,0.011617518327920129,1.9031937076249161,0.0010806750346090688,1.904429088910395,0.07240730625952496,0.06808118849669498,1.52182337477349,0.0939830795927199,1.41622277685285,1.8934453342715694,0.0796987068246151,1.4264794602202,1.907158197519092,0.06944202345726502,1.42784029518077,1.9089775910840867,0.06808118849669498,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,10.0,1.902113032590307,0.0004308817828792,0.739788193462826,0.0015613781975800656,1.4087944183489567,0.10992832736424019,1.9043213054734267,0.002208272883119644,1.9046620010644926,0.07078196857669528,0.021974325741291878,1.59567989410429,0.13807783291992992,1.34767373382012,1.82170213816455,0.13190265310553206,1.42110746004239,1.9209653149375383,0.058468926883261885,1.45760206118436,1.9702964633181914,0.021974325741291878,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,12.0,1.902113032590307,0.000437610901030228,0.741801194776949,0.0006502974680019369,1.4073267317935167,0.06676872094045994,1.8971750675282797,-0.004937965062027372,1.8974810208502835,0.07627565776038114,0.04713914712739786,1.55789811441206,0.12143487198556002,1.36969452148604,1.8464442105649228,0.1139078680678578,1.41582243146801,1.9086278661140892,0.06777995808588799,1.4364632424265,1.936453125905827,0.04713914712739786,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,13.529238,1.902113032590307,0.000562768992868001,0.7427061213208985,0.000477545312514982,1.4086322483858666,0.04613365356105992,1.8966212987185596,-0.005491733871747506,1.8970040870452982,0.0767799942559304,0.0569832756238271,1.54208617226605,0.11365720524807998,1.38229531345691,1.8611605233554638,0.10311692918488702,1.41517246468272,1.90542722627066,0.0702397779590771,1.42842896701797,1.9232761465295551,0.0569832756238271,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,14.0,1.902113032590307,0.000611808690618831,0.7429527396937265,0.0004668726067850182,1.4092143508006667,0.041278265791099944,1.8967752260818078,-0.005337806508499243,1.8971897828124886,0.0766911285867864,0.05907707417528307,1.5385247818024,0.1116963765902299,1.38555013942107,1.864923655833407,0.10035533996638302,1.41526450776876,1.9049186201967383,0.0706409716186931,1.42682840521217,1.9204834022152784,0.05907707417528307,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,15.0,1.902113032590307,0.000728214602862431,0.743471896290087,0.0004841756614739623,1.4106305850873533,0.032740977563719964,1.897355625849985,-0.00475740674032199,1.8978463461295836,0.07631320749282078,0.06251869686270406,1.53240270047843,0.10797760476095997,1.39168411815375,1.8718718556790535,0.09525967442642402,1.41578254139084,1.9042852170412525,0.07116125118933403,1.42442509571747,1.9159098048296495,0.06251869686270406,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,16.0,1.902113032590307,0.000859058562806769,0.744014386617111,0.0005399726795040083,1.41224629281296,0.026135080592319948,1.8981437969689938,-0.0039692356213132385,1.898720337073023,0.0757824804212619,0.0649260075617819,1.52782359646926,0.10472083079681993,1.39696768508012,1.8776084309765313,0.09106108815410185,1.41666842768632,1.9040874117066962,0.07136034554790194,1.42310276567244,1.9127355482237542,0.0649260075617819,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,16.5,1.902113032590307,0.000929379332279989,0.744302228018852,0.0005785337988559736,1.41312232930149,0.023406115436020114,1.898586724727227,-0.003526307863080058,1.899209283726701,0.07548212673621402,0.06583505806216405,1.52599676858558,0.10322737061003995,1.39936328253952,1.8801008916287647,0.08924117349818417,1.41723430738941,1.9041113327871344,0.07137014864829405,1.42276939797554,1.9115479497657817,0.06583505806216405,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,17.0,1.902113032590307,0.00100278455416691,0.7446040828863285,0.0006229843275149527,1.4140437812722566,0.020994975839790042,1.8990545630517648,-0.0030584695385422744,1.8997250319296441,0.07516438450040042,0.06658408687721695,1.52443298600594,0.10180890711049995,1.40162910305565,1.8823817049491296,0.087579062717007,1.41787816186568,1.90420411928111,0.07133000390697708,1.42262407889544,1.9105778649250549,0.06658408687721695,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,17.5,1.902113032590307,0.00107916783556017,0.744921651527434,0.0006727266239440199,1.4150119209601566,0.018861030017219838,1.8995446273560819,-0.0025684052342251906,1.900264791815742,0.0748313820947113,0.06719419432373797,1.52310540918919,0.10045630045806009,1.40378807871391,1.884477482746669,0.0860552243409578,1.41859857543543,1.9043594350179602,0.0712447276194379,1.42264910873113,1.9097969643036166,0.06719419432373797,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,18.0,1.902113032590307,0.00115843525890913,0.745256341796172,0.0007273340189720701,1.41602866198565,0.01696906879465998,1.900055836590163,-0.0020571960001440903,1.9008273916255463,0.07448402160669398,0.06768264145852387,1.52199157874626,0.09916153661243987,1.40586097333916,1.8864126267625427,0.08465171025318385,1.41939497048397,1.9045728172712084,0.071117713108374,1.42283004213382,1.909182065736738,0.06768264145852387,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,18.5,1.902113032590307,0.00124049965640838,0.745609335916722,0.000786502520045973,1.4170963213851933,0.015288590843300032,1.9005882210995686,-0.0015248114907384647,1.9014127803625536,0.07412235044825066,0.0680635740134139,1.5210725558219,0.09791745800187002,1.40786650697673,1.8882093331701206,0.08335216485671393,1.42026735935882,1.9048411694209948,0.07095131247462394,1.42315509782003,1.9087141607075908,0.0680635740134139,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,19.0,1.902113032590307,0.00132527686697803,0.745981638812092,0.0008500149652779232,1.4182174382622532,0.013793168222989927,1.9011425542867726,-0.0009704783035344722,1.9020216560279049,0.0737458393619308,0.06834861312147411,1.5203322547079,0.09671759020519,1.40982149627972,1.889887663354198,0.08214178134446404,1.42121615400433,1.9051623794219488,0.07074712361985402,1.42361466450271,1.9083776200841711,0.06834861312147411,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,19.5,1.902113032590307,0.00141268333902644,0.746374112830213,0.0009177144890720745,1.4193946343894435,0.012459888937969898,1.9017200757501764,-0.0003929568401306316,1.9026551865254075,0.07335359127098262,0.0685473383061761,1.51975691947466,0.09555603212041008,1.41174099841628,1.8914656526108995,0.081007227244146,1.4222420173978,1.9055350298856562,0.07050620826262599,1.42420088735425,1.9081595447539732,0.0685473383061761,nan,nan,nan
E6_both,E6,Both (g=-0.1),22,20.0,1.902113032590307,0.00150263464948974,0.7467875025379305,0.0009894849451249632,1.42063050645433,0.011268871197170016,1.9023222826123474,0.00020925002204030818,1.9033147995562003,0.07294449862153085,0.0686676828523709,1.51933470933127,0.09442738710777987,1.41363845102632,1.8929594378884496,0.07993655404954092,1.42334574611318,1.9059581758880413,0.07022925896268095,1.42490732222349,1.908049234060551,0.0686676828523709,nan,nan,nan
E7_ordered,E7,Ordered (g=-0.1),16,10.0,1.8477590650225735,0.000172786384635026,0.7686034159913631,0.00213151650023391,1.421894921685005,0.12026017167748004,1.8499721600261312,0.002213095003557708,1.850109415991357,0.11531191029772114,0.060804888649136135,1.6295169566562,0.15311501332261002,1.35614177165611,1.7644232948235417,0.18106506032661618,1.4061391756492,1.8294729718778677,0.13106765633352602,1.44889679610112,1.8851032482496821,0.08831003588160602,1.47640194333359,1.9208891251534337,0.060804888649136135
E7_ordered,E7,Ordered (g=-0.1),16,12.0,1.8477590650225735,0.000110928666193777,0.7703033225239295,0.00040273320040296046,1.4215227097463525,0.06559179762662981,1.8454064368938157,-0.0023526281287578055,1.845460092142942,0.11908393530150652,0.09056874598410913,1.59868180659498,0.14864390753123002,1.38444610143712,1.7972739581349946,0.15616054361073894,1.41388762261636,1.8354946438290058,0.12671902243149913,1.43771921586818,1.86643257769866,0.10288742917967908,1.45003789906375,1.8824245679126022,0.09056874598410913
E7_ordered,E7,Ordered (g=-0.1),16,12.772424,1.8477590650225735,0.000119972358969545,0.7707629526255959,5.633762038403933e-05,1.4224864640942625,0.05215000455214014,1.8455563532842065,-0.002202711738366947,1.845621361898039,0.11903944115692933,0.09666293594773179,1.59197644159843,0.14711347229497007,1.39271296475132,1.8069277460820579,0.14881294049987193,1.41663485343025,1.8379643814022173,0.12489105182094185,1.43573506889202,1.8627453019131286,0.10579083635917175,1.44486296930346,1.8745879837394228,0.09666293594773179
E7_ordered,E7,Ordered (g=-0.1),16,14.0,1.8477590650225735,0.000119501564164626,0.7714305325477144,0.0003638828153430529,1.42461087247978,0.03651494882823014,1.8467131029606545,-0.0010459620619189813,1.8467871367113546,0.11825019261564895,0.1028310441706588,1.5845911252304,0.14456110430562985,1.40351507209654,1.819366764576083,0.13934599299888895,1.42061031288788,1.8415272055621061,0.12225075220754889,1.43428808400993,1.8592576045351388,0.10857298108549895,1.44003002092477,1.8667008371692904,0.1028310441706588
E7_ordered,E7,Ordered (g=-0.1),16,15.0,1.8477590650225735,0.000146189786866424,0.7719908842437835,0.0006626036671689706,1.42675804295079,0.02757224018398996,1.8481540029431753,0.0003949379206018566,1.8482304239167364,0.11722372553677696,0.10567314398403704,1.58066529827979,0.14235667377626005,1.41073638431954,1.8274003140612862,0.133245384168027,1.42365263935912,1.844131411931998,0.12032912912844695,1.43433452362097,1.8579682129614732,0.10964724486659705,1.43830862450353,1.8631160728179441,0.10567314398403704
E7_ordered,E7,Ordered (g=-0.1),16,16.0,1.8477590650225735,0.000175668234232207,0.7726083632608605,0.0009613032092610219,1.4292540163502825,0.021054330490829942,1.8499075137084877,0.0021484486859142393,1.8499831293535987,0.11596271017143844,0.10716648183461097,1.57811089128402,0.1400606465969101,1.41699591419628,1.8340416459067646,0.1282208123254409,1.42668622465078,1.8465839777210376,0.11853050187094083,1.43528368186696,1.8577118112069368,0.10993304465476084,1.43805024468711,1.8612926199992121,0.10716648183461097
E7_ordered,E7,Ordered (g=-0.1),16,16.5,1.8477590650225735,0.000191482596353376,0.7729464070762505,0.0011168151159530737,1.4306376015301199,0.018496143605490012,1.8508884813135418,0.003129416290968301,1.8509626321837933,0.11525521262238114,0.107521339804171,1.57725531860896,0.13888384426062994,1.41987533074284,1.8369647853253692,0.126017483409661,1.42824358501114,1.8477912206275964,0.11764922914136111,1.43606001601817,1.8579037341673081,0.109832798134331,1.43837147434833,1.8608941851338936,0.107521339804171
E7_ordered,E7,Ordered (g=-0.1),16,17.0,1.8477590650225735,0.000208006147157658,0.7733070718262249,0.0012784045347319362,1.432116381008775,0.01631876813218991,1.8519375202747344,0.004178455252160873,1.8520095233053768,0.11449776264367495,0.10765795409400991,1.57664545063374,0.1376892610753,1.42263742142625,1.8396798286954508,0.12397672222619982,1.42984808289306,1.8490042765500156,0.11676606075938989,1.43702383015735,1.8582835751956932,0.10959031349509996,1.43895618955844,1.8607824006577784,0.10765795409400991
E7_ordered,E7,Ordered (g=-0.1),16,17.5,1.8477590650225735,0.00022834576569597,0.7736953199852741,0.0014470084796799343,1.4336975516887298,0.014469656058460068,1.853051859892364,0.005292794869790507,1.8531244780338147,0.11369308828181834,0.10760385174195819,1.57626378230099,0.1364769940724,1.42531713217013,1.8422201806742973,0.12207350780041826,1.43151571969972,1.8502318454336344,0.11587492027082824,1.43817056665648,1.8588332247942936,0.10922007331406824,1.43978678822859,1.8609221886672311,0.10760385174195819
E7_ordered,E7,Ordered (g=-0.1),16,18.0,1.8477590650225735,0.000254169888498579,0.774114398053432,0.001623260624766032,1.4353868481055376,0.012904203337549935,1.8542309143389197,0.0064718493163462565,1.8543087806480463,0.1128419480013263,0.10738052703271395,1.57609481374024,0.13524654466608999,1.4279440657366,1.844616337491295,0.12028473037026388,1.4332593503707,1.8514826154567554,0.11496944573616386,1.4394957072407,1.8595387333712157,0.10873308886616395,1.44084826907415,1.8612859710364125,0.10738052703271395
E7_ordered,E7,Ordered (g=-0.1),16,18.5,1.8477590650225735,0.000281224434552918,0.774561403301535,0.0018075658271259343,1.4371838221330226,0.011584487928109954,1.8554808127633107,0.007721747740737195,1.8555638979547446,0.11193898447004735,0.10699999895577994,1.57611980816764,0.1339970005203499,1.43053831971918,1.8469011154203805,0.1185844868838899,1.43508427317831,1.8527701833080301,0.11403853342476,1.44098988798731,1.860394646370387,0.10813291861576002,1.44212280764729,1.8618573059544448,0.10699999895577994
E7_ordered,E7,Ordered (g=-0.1),16,19.0,1.8477590650225735,0.000328298280039885,0.775056284761735,0.0020001551191120015,1.43911064058224,0.01047820634666996,1.8567821058629905,0.009023040840417051,1.856891178091017,0.11100192894123007,0.10649459694086016,1.57634518655455,0.13272721397193998,1.43313976623594,1.8490783113596847,0.11697280328753012,1.43701728651687,1.8540811999977944,0.1130952830066001,1.44266753699354,1.8613713163258065,0.1074450325299301,1.44361797258261,1.8625975957686758,0.10649459694086016
E7_ordered,E7,Ordered (g=-0.1),16,19.5,1.8477590650225735,0.000378570810452894,0.7755832156993314,0.002201126446261026,1.441153318053595,0.009557781393960019,1.8581543397043851,0.010395274681811673,1.858291643789617,0.11001311334506791,0.10585895177868276,1.57674344070297,0.13143596108298983,1.43574969822602,1.8511871700723006,0.11541673317264278,1.4390481361086,1.8554400185298396,0.11211829529006279,1.44450795825978,1.862479652756912,0.10665847313888288,1.44530747961998,1.8635105174584892,0.10585895177868276
E7_ordered,E7,Ordered (g=-0.1),16,20.0,1.8477590650225735,0.000431915291285279,0.776142914680924,0.0024104750275559805,1.4433139474781476,0.00879961577407995,1.8595981747401518,0.011839109717578289,1.859765857468075,0.10897188188370044,0.10510280082818801,1.57730510229716,0.13012207376350005,1.43838341275958,1.8532455628367184,0.11390241660226796,1.44118192135678,1.8568512242996598,0.11110390800506798,1.44650742726257,1.8637127259703659,0.10577840209927802,1.44718302853366,1.8645831858538626,0.10510280082818801
E7_ordered,E7,Ordered (g=-0.1),18,10.0,1.8477590650225735,0.00017053764570929,0.768470186187734,0.002133022742790036,1.4214997240692626,0.11995567442521993,1.8497786246218748,0.002019559599301335,1.8499137287613039,0.11544064830620537,0.061078690548298065,1.62899419739887,0.15313251557170005,1.35590600740195,1.76442239630453,0.181034364973518,1.40583325190593,1.8293920534250772,0.13110712046953799,1.448397955142,1.8847809338281376,0.0885424172334679,1.47586168182717,1.9205191149297538,0.061078690548298065
E7_ordered,E7,Ordered (g=-0.1),18,12.0,1.8477590650225735,8.41448811039758e-05,0.77004777924474,0.00044851074155394244,1.4207761326281025,0.06520691834601,1.8450493215130035,-0.002709743509569984,1.845089810570762,0.11931942586137745,0.09099108392853994,1.59782224823109,0.14871777367014993,1.38389755621493,1.7971580381314152,0.15619800227454994,1.41328853434844,1.8353257712587498,0.12680702414103995,1.4368139653881,1.865876383407432,0.10328159310137996,1.44910447456094,1.8818370932544164,0.09099108392853994
E7_ordered,E7,Ordered (g=-0.1),18,12.772424,1.8477590650225735,9.24563741948603e-05,0.770450127357607,0.0001267886249900485,1.4215423486534475,0.05173399231043008,1.845080295500599,-0.0026787695219745444,1.8451317239775045,0.11935790606176644,0.0971854527848739,1.59094311061106,0.14722830868072,1.39198080961991,1.8067111162586875,0.14891944509530397,1.41586368578056,1.8377097173525188,0.12503656893465398,1.43461009728298,1.8620414824295317,0.10629015743223391,1.44371480193034,1.8738588659616575,0.0971854527848739
E7_ordered,E7,Ordered (g=-0.1),18,14.0,1.8477590650225735,9.33412109331844e-05,0.7710084675014586,0.00024478197723498685,1.423259019115425,0.03604405500460994,1.845970672316556,-0.0017883927060173832,1.8460309530268544,0.11875791588749207,0.10357455975049712,1.58322136880269,0.1447789935502699,1.40239832024781,1.8189142912949359,0.13961861475510706,1.41947627694006,1.8410644458160565,0.12254065806285719,1.43271910402141,1.858240427195697,0.10929783098150714,1.43844237525242,1.8656635249595346,0.10357455975049712
E7_ordered,E7,Ordered (g=-0.1),18,15.0,1.8477590650225735,0.000114685120409241,0.7714613664457051,0.0004949135583259823,1.4249777685327851,0.027046975827959896,1.8471148789964378,-0.0006441860261356958,1.847177876657422,0.117944964358625,0.10666253216741017,1.57896462386672,0.14270442314272014,1.40921322489604,1.8266802281864098,0.13370950799537007,1.422131578039,1.8434255296426287,0.1207911548524101,1.4323060704721,1.8566141258259687,0.11061666241931012,1.436260200724,1.8617396323307436,0.10666253216741017
E7_ordered,E7,Ordered (g=-0.1),18,16.0,1.8477590650225735,0.000138471617197045,0.771953267589933,0.000736727768019918,1.4269511451290176,0.020461171758330066,1.8484942094798205,0.0007351444572469834,1.8485571806596808,0.11695539005084843,0.10846796614790599,1.57602782800875,0.1405892589767901,1.41497739727363,1.8329832344530936,0.12892913790623606,1.4246891392422,1.845563972661367,0.1192173959376659,1.43269947496828,1.8559406833540861,0.111207060211586,1.43543856903196,1.8594889474507348,0.10846796614790599
E7_ordered,E7,Ordered (g=-0.1),18,16.5,1.8477590650225735,0.000151350307919129,0.7722213995265941,0.0008606529442259925,1.4280369518056801,0.01786260524864991,1.849258454480969,0.0014993894583954503,1.8493205254802079,0.11640584724750802,0.10900489597570817,1.57496211498504,0.13952421190755993,1.41757529782883,1.8357109744664761,0.12686750122435808,1.42597417442069,1.846587229122212,0.11846862463249819,1.43316043189572,1.8558931839681092,0.11128236715746809,1.43543790307748,1.8588424303670774,0.10900489597570817
E7_ordered,E7,Ordered (g=-0.1),18,17.0,1.8477590650225735,0.000164902609716133,0.772507292227889,0.0009885605986940105,1.42919354786605,0.01563989103502994,1.8500712708410771,0.0023122058185036654,1.8501318783940435,0.11582103658972809,0.10934112227299808,1.57412987465372,0.13845641247093998,1.42003357114775,1.8382138077330166,0.12498101330802802,1.42728349301657,1.8475987312693516,0.11773109143920801,1.4337836651171,1.8560131141055107,0.11123091933867801,1.43567346218278,1.85845943025643,0.10934112227299808
E7_ordered,E7,Ordered (g=-0.1),18,17.5,1.8477590650225735,0.000179132140776694,0.772812743803531,0.0011214003898459834,1.4304252948631275,0.013740024203169998,1.8509338857729534,0.003174820750379892,1.8509924716628963,0.11520019274393456,0.10950089889329218,1.57351090591511,0.1373863172013401,1.4223845645106,1.8405293855664042,0.12324092309646217,1.42863032787345,1.8486112442222418,0.11699515973361208,1.43456169835469,1.8562862864996863,0.11106378925237204,1.43612458871377,1.8583086268034807,0.10950089889329218
E7_ordered,E7,Ordered (g=-0.1),18,18.0,1.8477590650225735,0.000202052299018707,0.7731473182769135,0.0012598280681810348,1.4317448179606624,0.012117985599860104,1.8518395965616776,0.0040805315391041486,1.851904431488748,0.1145498185931646,0.10951166027612702,1.57309655669022,0.13631358041251995,1.42466499067784,1.8426824448579102,0.12162964587598712,1.4300344787307,1.849627418895752,0.11626015782312704,1.43549682615641,1.8566924985986524,0.11079781039741698,1.4367829762777,1.858356023894396,0.10951166027612702
E7_ordered,E7,Ordered (g=-0.1),18,18.5,1.8477590650225735,0.000240134214913423,0.7735188444160215,0.0014042797626390158,1.433163206692235,0.01073548191492013,1.852783829428514,0.005024764405940463,1.8528703364711407,0.11387448213980789,0.1093955204284629,1.57287940656894,0.13523723816535993,1.42690668648866,1.8446954418620822,0.12013100234338303,1.43151282164074,1.8506502226477495,0.11552486719130295,1.43659115023596,1.8572154519655355,0.11044653859608289,1.43764216840358,1.8585742012386879,0.1093955204284629
E7_ordered,E7,Ordered (g=-0.1),18,19.0,1.8477590650225735,0.000281184165348947,0.7739163280378215,0.00155502659764295,1.4346727063666924,0.009559882943039888,1.8537827080146312,0.0060236429920577095,1.8538928934378145,0.1131599497089506,0.10915298667621309,1.57283556417916,0.1341558947797301,1.42911978645639,1.8466076172339765,0.11871286961925298,1.43306225869934,1.8517018013209638,0.11477039737630301,1.43782911091161,1.8578611909598357,0.1100035451640331,1.43867966939943,1.8589602225437492,0.10915298667621309
E7_ordered,E7,Ordered (g=-0.1),18,19.5,1.8477590650225735,0.000325197081825879,0.774340829191384,0.0017122149305960344,1.436277432651895,0.008563328982630125,1.8548388235600948,0.007079758537521297,1.854974701132826,0.11240422573087305,0.108794478174568,1.57295507542882,0.1330678952206199,1.43132385122557,1.848441664531947,0.11735780715719812,1.43469064672062,1.8527896149022844,0.11399101166214809,1.43920805245319,1.8586234874843197,0.109473605929578,1.4398871802082,1.859500527321828,0.108794478174568
E7_ordered,E7,Ordered (g=-0.1),18,20.0,1.8477590650225735,0.000372157544492602,0.774793279063013,0.0018758961022120602,1.4379810707052025,0.007721983345500005,1.8559544972359696,0.008195432213396137,1.8561180806374942,0.11160548742082343,0.10832865470192599,1.57322937829814,0.13197147487403993,1.4335359200786,1.8502172886840598,0.11605063804742599,1.43640467249827,1.853919892329692,0.113181885627756,1.44072578681984,1.859497011334642,0.10886077130618599,1.4412579034241,1.8601837965954842,0.10832865470192599
E7_ordered,E7,Ordered (g=-0.1),20,10.0,1.8477590650225735,0.000176354651387767,0.7683827296712824,0.0021410581901369907,1.4212345609522123,0.11974432002688018,1.8496440719850937,0.0018850069625202526,1.8497840959316985,0.11553089839035247,0.061269854742044716,1.62863589142696,0.15314028682644,1.35575128457364,1.764421859342982,0.1810141747689249,1.40563321769559,1.8293399414337776,0.1311322416469749,1.4480581369391,1.8845532063931028,0.0887073224034649,1.47549560460052,1.9202612807705137,0.061269854742044716
E7_ordered,E7,Ordered (g=-0.1),20,12.0,1.8477590650225735,7.84207710935458e-05,0.769877190341931,0.0004980242502240495,1.4202799477942176,0.06494687543176991,1.8448136476980421,-0.002945417324531352,1.8448515728288792,0.11947443288964443,0.09127306386313205,1.59723295933471,0.1487516425139801,1.38353444138896,1.797084598355851,0.15621993929490197,1.41290111723189,1.8352292222144784,0.12685326345197212,1.43620291573529,1.8654961255540237,0.10355146494857204,1.44848131682073,1.8814446446678148,0.09127306386313205
E7_ordered,E7,Ordered (g=-0.1),20,12.772424,1.8477590650225735,7.98420759999807e-05,0.7702319050297365,0.00019953109740100672,1.4209078392394,0.05145716256277999,1.844779254093016,-0.002979810929557569,1.844818310758266,0.11955597082007308,0.09751990072332295,1.5902252229805,0.14728131364435004,1.39148674677337,1.8065815473063904,0.14897706328610294,1.41535659443568,1.8375720158995974,0.1251072156237929,1.4338441064124,1.8615745427437769,0.10661970364707307,1.44294390933615,1.8733889104222994,0.09751990072332295
E7_ordered,E7,Ordered (g=-0.1),20,14.0,1.8477590650225735,8.31724019505486e-05,0.7707151985965826,0.00012604245229297373,1.422354855716095,0.035741420860340156,1.845499943826334,-0.0022591211962394997,1.8455473772892372,0.11907554147707011,0.10404336512054502,1.58226885743275,0.14488182536012983,1.40164561121228,1.8186297788918353,0.13978478598088517,1.41873078217207,1.8407977223694014,0.12269961502109505,1.43165599740741,1.8575681393261134,0.1097743997857552,1.43738703207262,1.865004134717986,0.10404336512054502
E7_ordered,E7,Ordered (g=-0.1),20,15.0,1.8477590650225735,8.97962131642949e-05,0.7710936267834395,0.00033010147090095643,1.4237867107381326,0.026723286728689954,1.8464511458580644,-0.0013079191645091193,1.8465013401910606,0.11840054282874646,0.10728139327870911,1.57777802600942,0.14287216572125017,1.40818257355948,1.826214774246819,0.13400468000739907,1.42112565487892,1.843000130615839,0.12106159868795907,1.43093275422596,1.8557185593596344,0.11125449934091902,1.43490586028817,1.8608711192099647,0.10728139327870911
E7_ordered,E7,Ordered (g=-0.1),20,16.0,1.8477590650225735,0.000108301428628499,0.771497447769301,0.0005179468245160024,1.425404179794915,0.020116098161560014,1.8475811992849913,-0.0001778657375821613,1.8476318321938148,0.11759071574368685,0.10927870502730186,1.57456580863205,0.14084961812074992,1.41360009234974,1.8322809705165033,0.12939480318886187,1.42335421595574,1.8449240759917098,0.11964067958286195,1.43094622036288,1.854764684575823,0.11204867517572192,1.4337161905113,1.8583550660559292,0.10927870502730186
E7_ordered,E7,Ordered (g=-0.1),20,16.5,1.8477590650225735,0.00011831431522058,0.7717160156124605,0.0006119266897410824,1.426284091722135,0.017506799177869903,1.848198123230845,0.00043905820827161435,1.8482482533684546,0.1171479395027859,0.109928421577971,1.57334624661918,0.1398426369722301,1.41599681046908,1.8348677257207058,0.1274352207558409,1.42444685865043,1.8458174118881538,0.11898517257449104,1.43118908812208,1.8545540835850591,0.11224294310284111,1.43350360964695,1.8575532717294612,0.109928421577971
E7_ordered,E7,Ordered (g=-0.1),20,17.0,1.8477590650225735,0.000128854377934084,0.7719484713627844,0.0007079363000769279,1.4272153408945976,0.015273441982790015,1.8488479397789548,0.0010888747563813084,1.8488971161335528,0.11668160183097132,0.1103890642943588,1.57234914839123,0.1388412699600199,1.41823443644842,1.837213867325488,0.1256625062771488,1.42554431804193,1.8466832579191443,0.11835262468363883,1.43157473065683,1.8544951946462862,0.11232221206873882,1.43350787843121,1.8569994392249007,0.1103890642943588
E7_ordered,E7,Ordered (g=-0.1),20,17.5,1.8477590650225735,0.000139929204174161,0.7721964964450685,0.0008069536020030021,1.428201876960335,0.013363146958560002,1.8495316717121788,0.0017726066896053272,1.8495794491620028,0.11619111592980191,0.11068502328996699,1.57155419085584,0.13784622125566992,1.42034482264161,1.8393567300297233,0.12404817024852699,1.42665939150122,1.8475341419820956,0.11773360138891698,1.43209532409834,1.8545737136742042,0.11229766879179692,1.43370796960017,1.8566621011626918,0.11068502328996699
E7_ordered,E7,Ordered (g=-0.1),20,18.0,1.8477590650225735,0.000155937786396887,0.7724659422134854,0.000909671799892986,1.4292524774025726,0.011731043566090005,1.8502465924997014,0.002487527477127882,1.8502973624311583,0.11567940702439827,0.1108401097904208,1.57094903811685,0.13685726348030003,1.42236073107046,1.8413248446846917,0.12257115335651081,1.42780801706741,1.8483766584919654,0.11712386735956093,1.43274938683587,1.8547735356854127,0.11218249759110077,1.43409177463655,1.856511331136735,0.1108401097904208
E7_ordered,E7,Ordered (g=-0.1),20,18.5,1.8477590650225735,0.000173035579128955,0.772754247516558,0.001016572893631995,1.4303678751373425,0.010339003583730078,1.8509996932843695,0.0032406282617960525,1.8510536142644913,0.1151406198957734,0.11086596783615588,1.57051594403802,0.13587341684106002,1.42430352361323,1.843151982911244,0.12120497141988595,1.428996709229,1.8492253052266536,0.11651178580411603,1.43352874051018,1.8550900821537877,0.11197975452293596,1.43464252719696,1.8565314028457924,0.11086596783615588
E7_ordered,E7,Ordered (g=-0.1),20,19.0,1.8477590650225735,0.000191090660775384,0.773062430885329,0.0011279814709819203,1.4315525332642824,0.009154571404060174,1.8517942097183993,0.004035144695825776,1.851851290129168,0.11457232850637555,0.11077486638414791,1.5702431298438,0.1348931344572899,1.42619542398245,1.8448644857170693,0.11992943778820808,1.43023459112782,1.8500893769858693,0.11589027064283797,1.43443012256035,1.8555165343083706,0.11169473921030804,1.43534999538651,1.8567064418622878,0.11077486638414791
E7_ordered,E7,Ordered (g=-0.1),20,19.5,1.8477590650225735,0.000222153086358645,0.7734035841924205,0.0012441040679609383,1.4328229748349026,0.008150064826049963,1.8526200345076504,0.004860969485076971,1.8526935635379573,0.11398419354993838,0.11058883725729096,1.57013280835842,0.13391447723087002,1.4280682663015,1.8464722629811359,0.11873890208334092,1.43154193730182,1.8509636709230155,0.11526523108302089,1.43546336460874,1.8560340214968554,0.11134380377610098,1.43621833112755,1.8570101826295948,0.11058883725729096
E7_ordered,E7,Ordered (g=-0.1),20,20.0,1.8477590650225735,0.000256957768747235,0.7737693915775155,0.0013650580121770117,1.4341741780959025,0.0073018216860401,1.8534904503937442,0.005731385371170683,1.8535835181044897,0.11336460505912838,0.11030671321892083,1.5701673395694,0.13293526963328994,1.42993024825007,1.8480057027518397,0.11760853490496093,1.43291674383232,1.8518653741407034,0.11462203932271087,1.43661765036511,1.8566483321810114,0.11092113278992088,1.43723206993611,1.857442392501422,0.11030671321892083
E7_ordered,E7,Ordered (g=-0.1),22,10.0,1.8477590650225735,0.000177027015359044,0.768309420342257,0.0021402844247120356,1.4210378648338575,0.11959261227794005,1.8495645467952626,0.0018054817726891326,1.8497036245862664,0.11558097585065652,0.06139073226589398,1.62836824116137,0.15314013274274996,1.35563549614068,1.7644395086771008,0.18098334454383402,1.40547673728225,1.8293108220073049,0.13114210340226395,1.44781111749388,1.8844115133313435,0.08880772319063412,1.47522810841862,1.9200963431653013,0.06139073226589398
E7_ordered,E7,Ordered (g=-0.1),22,12.0,1.8477590650225735,6.70461213008178e-05,0.7697419208490495,0.0005178114463929573,1.4199235819242726,0.06476432865267001,1.8446748753894713,-0.0030841896331021967,1.8447090191181494,0.11956025977382634,0.091445378415969,1.59679972057966,0.1487612572975301,1.38327413462946,1.7970622323696042,0.15620970706863901,1.4126100078848,1.8351735427461804,0.12687383381329886,1.4357717219007,1.8652637760939392,0.10371211979739892,1.44803846328213,1.881199950348161,0.091445378415969
E7_ordered,E7,Ordered (g=-0.1),22,12.772424,1.8477590650225735,6.49533196541707e-05,0.7700633297101195,0.00023068537180703785,1.4204579887289075,0.051264541008870124,1.8445989231348294,-0.00316014188774405,1.8446304804918325,0.11966867069133147,0.09772446310861893,1.58970137885435,0.1472991825427299,1.39113765530275,1.8065236995851055,0.14898900411748905,1.41498232016699,1.8374882500893037,0.12514433925324897,1.43330978313427,1.8612881925877722,0.10681687628596892,1.44240219631162,1.8730955502771363,0.09772446310861893
E7_ordered,E7,Ordered (g=-0.1),22,14.0,1.8477590650225735,6.84268466559779e-05,0.7704889270519499,7.269809809595795e-05,1.4217175435769174,0.03553298640901992,1.8452147638470326,-0.0025443011755408307,1.845254428002883,0.1192603105269825,0.10432859028947994,1.58157316945757,0.14492390564315016,1.4011162774054,1.8184768504933106,0.13986157669849986,1.41818604667837,1.8406313145922073,0.12279180742552986,1.43091858640948,1.8571565874210167,0.11005926769441987,1.43664926381442,1.8645943028815966,0.10432859028947994
E7_ordered,E7,Ordered (g=-0.1),22,15.0,1.8477590650225735,7.31853983453323e-05,0.7708101642652645,0.0002549045781810033,1.4229495291360075,0.026500472398119923,1.846044065197767,-0.0017149998248064957,1.8460864704709221,0.11867079939452152,0.10765971923842899,1.57690929100976,0.14294868171765995,1.40746013689398,1.8259491145080704,0.1341601916365489,1.42039525218678,1.8427303090128544,0.12122507634374902,1.42998211817117,1.855167698176668,0.11163821035935895,1.4339606092921,1.8603291390934755,0.10765971923842899
E7_ordered,E7,Ordered (g=-0.1),22,16.0,1.8477590650225735,8.82789311515975e-05,0.771146332321009,0.00041757663514607746,1.4243178428830825,0.019875949302629925,1.8470137030881635,-0.0007453619344099938,1.8470567066924577,0.11797482175893559,0.1097795146133882,1.57349122987478,0.14097807984615018,1.412637200726,1.8318665881146332,0.12965546391601812,1.4223889214324,1.8445123341911907,0.11990374320961816,1.4297320993453,1.8540347524471374,0.1125605652967181,1.43251315002863,1.8576411375996926,0.1097795146133882
E7_ordered,E7,Ordered (g=-0.1),22,16.5,1.8477590650225735,9.64456725753848e-05,0.771326795369482,0.0004977753496719917,1.42505285882556,0.01725646423959981,1.84753449171039,-0.00022457331218350696,1.847577138052307,0.11760073191340403,0.11050272160466412,1.5721555940192,0.14000472488490012,1.4148944048947,1.8343643879465323,0.12775918584426393,1.42334373568298,1.845318669373035,0.11930985505598413,1.42982242559026,1.8537180792550383,0.11283116514870395,1.4321508691343,1.8567368302669545,0.11050272160466412
E7_ordered,E7,Ordered (g=-0.1),22,17.0,1.8477590650225735,0.000105048135484731,0.771518123498072,0.0005792481786139891,1.4258248200743124,0.015011729428819898,1.848076897545331,0.00031783252275752183,1.848118777671916,0.11721142692183162,0.11104556359820417,1.5710332396302,0.13904255623226014,1.41697895396912,1.8366113650636244,0.12605729302702406,1.42428888218609,1.8460860980534686,0.1187473648100541,1.4300407607441,1.8535413714719735,0.11299548625204414,1.43199068339794,1.856068755592257,0.11104556359820417
E7_ordered,E7,Ordered (g=-0.1),22,17.5,1.8477590650225735,0.000114096119919971,0.7717218855280226,0.0006630120474270251,1.4266371526946675,0.013088760959099943,1.8486415630399584,0.0008824980173849362,1.848682272064108,0.11680661836137762,0.11143274544543513,1.57010356891217,0.13809254330156007,1.41892226465151,1.8386445833147056,0.12452150640453508,1.42523659600718,1.8468267166377093,0.11820717504886513,1.43037872450937,1.853489905279394,0.11306504654667515,1.43201102561061,1.8556050469280247,0.11143274544543513
E7_ordered,E7,Ordered (g=-0.1),22,18.0,1.8477590650225735,0.000123595283991973,0.7719394386708704,0.0007498056706450873,1.42749382110121,0.011442609377289914,1.8492303276524862,0.0014712626299127063,1.8492694562116045,0.11638505624053086,0.11168390966874098,1.56934961092871,0.13715464325571003,1.42075235829571,1.840497177786342,0.12312651904603089,1.42619796232133,1.8475516224134958,0.117680915020411,1.4308299961148,1.853552136911687,0.11304888122694079,1.432194967673,1.8553203734984198,0.11168390966874098
E7_ordered,E7,Ordered (g=-0.1),22,18.5,1.8477590650225735,0.000134615126689219,0.7721730506316304,0.0008401627657429467,1.428400171104675,0.010035092838460047,1.849844629952129,0.0020855649295554723,1.8498829330853095,0.1159459301585859,0.11181574202249078,1.56875833210955,0.13622797286877986,1.42249526640231,1.8421975038350822,0.12185083486095083,1.42718406757797,1.8482697193466497,0.11716203368529099,1.43139099119765,1.853717881020045,0.11295511006561099,1.43253035924077,1.8551934156067393,0.11181574202249078
E7_ordered,E7,Ordered (g=-0.1),22,19.0,1.8477590650225735,0.000160580929338794,0.7724372289240304,0.000934465414267005,1.4293740505147026,0.00883372640024982,1.8504727594574317,0.0027136944348582492,1.8505257622995057,0.11550040733335831,0.11185409253044098,1.56833135383026,0.13531098851264,1.42418663891737,1.8437571178452865,0.1206878189306908,1.42821737745767,1.8489753263797386,0.1166570803903908,1.43207182036615,1.8539653019585296,0.11280263748191088,1.43302036531762,1.8551932916461722,0.11185409253044098
E7_ordered,E7,Ordered (g=-0.1),22,19.5,1.8477590650225735,0.000188681303932459,0.7727201537791105,0.0010329828925410567,1.43040708431118,0.00781082108555009,1.8511321043142814,0.0033730392917079577,1.8512012277731387,0.11503322324704102,0.11179604732066095,1.56804591812297,0.13440165788540992,1.42583343915201,1.8452132148731275,0.11960686840621104,1.42929322494963,1.849690625978169,0.11614708260859108,1.43285741290552,1.8543031470033537,0.112582894652701,1.43364426023756,1.8553214294024756,0.11179604732066095
E7_ordered,E7,Ordered (g=-0.1),22,20.0,1.8477590650225735,0.000218941881778401,0.773022768619421,0.0011358998979340562,1.43150364475337,0.00694272825324993,1.8518259783084554,0.004066913285881935,1.8519126631155731,0.11454189248547197,0.11164953592113203,1.56789361634451,0.13349761502680013,1.42745327306446,1.8465863245060923,0.11859226417438196,1.43041895537581,1.8504227992281066,0.11562658186303199,1.4337463492555,1.854727192338846,0.11229918798334193,1.43439600131771,1.8555675971607766,0.11164953592113203
E7_disordered,E7,Disordered (g=+0.1),16,10.0,1.8477590650225735,0.000172786384635026,0.7679468821691854,0.0030353597166499213,1.4037259144688101,0.09275502444501016,1.8278945420076034,-0.019864523014970104,1.8280185731846972,0.13216784986956065,0.08699696823725067,1.59084558039287,0.14194878429174995,1.35614177165611,1.7659317371345744,0.17975199268226083,1.4061391756492,1.8310370265158722,0.12975458868917067,1.44889679610112,1.8867148623723633,0.08699696823725067,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,12.0,1.8477590650225735,9.88585776398043e-05,0.7701092323265384,0.0007474269267129241,1.4120055765519965,0.053273114431050095,1.833513373533073,-0.01424569148950039,1.8335708608739958,0.12821288810108022,0.10251131887345677,1.5777600533274,0.1400529075477801,1.38443403134857,1.7977112508651867,0.15578443330450686,1.4138755525278,1.835941569297139,0.12634291212527682,1.43770714577962,1.866887300436894,0.10251131887345677,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,12.772424,1.8477590650225735,9.29274583598705e-05,0.770636792519867,0.00032551442554895615,1.41500058412392,0.04302210414069996,1.836144598672845,-0.011614466349728403,1.836200979420561,0.12627300091581417,0.10556556104832415,1.57503946289355,0.13933143890214006,1.39268591985071,1.8071884620209155,0.1485876651890241,1.41660780852964,1.8382301783146693,0.12466577651009403,1.43570802399141,1.8630151556829508,0.10556556104832415,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,14.0,1.8477590650225735,8.7746489956686e-05,0.7713861305991486,0.00036388281534394107,1.4194394012572433,0.03077301191338,1.8401152742462985,-0.007643790776274972,1.8401786341815842,0.12333285994105392,0.10851593226257727,1.57213119960132,0.1378748706656001,1.40348331702234,1.8194303233482183,0.13928894417595727,1.42057855781367,1.8415920399168737,0.1221937033846272,1.43425632893572,1.8593234594738033,0.10851593226257727,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,15.0,1.8477590650225735,0.000119598507553942,0.7720032134960446,0.0006626036671679714,1.4228812578205634,0.023598139301430177,1.843102765566213,-0.004656299456360369,1.8431750085350216,0.12112516917152583,0.10969849465042913,1.57072444692543,0.1364165145837699,1.41070979304023,1.8273366851049484,0.1332966339518593,1.4236260480798,1.8440675157721917,0.12038037891228925,1.43430793234166,1.8579040958214985,0.10969849465042913,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,16.0,1.8477590650225735,0.000158717286883991,0.772676870711263,0.0009613032092610219,1.42630498929066,0.01828776767069007,1.845926859409834,-0.001832205612739557,1.8460086402420894,0.11904875213186594,0.11008701050290592,1.57002627378485,0.13475954286522995,1.41697896324893,1.8338570972683255,0.128374778173596,1.42666927370343,1.8463983170483094,0.11868446771909591,1.43526673091962,1.8575251639128671,0.11008701050290592,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,16.5,1.8477590650225735,0.000180560803459073,0.773044289625349,0.0011168151159529627,1.4280487221311566,0.016184685275340005,1.8473051819880222,-0.00045388303455129453,1.8473916502658652,0.11803985711954135,0.11003948502541805,1.56991769519809,0.13386860097281006,1.41986440894994,1.8367180613132377,0.12622417030075805,1.42823266321825,1.8475431257767054,0.11785591603244794,1.43604909422528,1.8576543588741234,0.11003948502541805,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,17.0,1.8477590650225735,0.000203792527199154,0.773435728784545,0.001278404534731048,1.4298322312055967,0.014386408731100087,1.8486762092728497,0.000917144250276225,1.8487672080419022,0.1170392263634934,0.10985184103169998,1.56996011848659,0.13294050194919982,1.42263320780629,1.8393683597239028,0.12423824976280007,1.42984386927311,1.8486912565057099,0.11702758829598015,1.43701961653739,1.8579690115889367,0.10985184103169998,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,17.5,1.8477590650225735,0.00022834576569597,0.7738533252260453,0.0014470084796799343,1.4316678061754433,0.012853434486350013,1.8500505968068923,0.0022915317843188454,1.8501459198060621,0.11603884427664735,0.10953608379561075,1.57014796758286,0.1319774009263801,1.42531713217013,1.841844036470076,0.12238951828196076,1.43151571969972,1.8498540654090607,0.11619093075237075,1.43817056665648,1.85845368854154,0.10953608379561075,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,18.0,1.8477590650225735,0.000254169888498579,0.7742988684370363,0.001623260624766032,1.4335663744493334,0.01155164150409993,1.8514380336665917,0.003678968644018177,1.8515374404652878,0.11503136242473921,0.10910202963337268,1.57047637664628,0.13098066940557995,1.4279440657366,1.8441768727093473,0.1206536711374726,1.4332593503707,1.8510415148401427,0.11533838650337258,1.4394957072407,1.8590957134502843,0.10910202963337268,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,18.5,1.8477590650225735,0.000281224434552918,0.7747738662534823,0.0018075658271259343,1.4355374936282668,0.010451568268129874,1.852847077263965,0.0050880122413914375,1.8529503045941167,0.11401023887869788,0.10855784451965467,1.57094097454903,0.12995108656171994,1.43053831971918,1.8463946475592037,0.11900941278778454,1.43508427317831,1.852262105997254,0.11446345932865465,1.44098988798731,1.8598844782354367,0.10855784451965467,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,19.0,1.8477590650225735,0.000328298280039885,0.7752984147648491,0.0020001551191120015,1.4376081965821166,0.00952777075760003,1.8542643312615938,0.006505266239020369,1.854391842476986,0.11298863294758155,0.10792929253615813,1.57155656570296,0.12888902870941998,1.43313976623594,1.8485008339280775,0.11745706329375816,1.43701728651687,1.8535021601362653,0.11357954301282813,1.44266753699354,1.8607899997204387,0.10792929253615813,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,19.5,1.8477590650225735,0.000378570810452894,0.7758567954632393,0.002201126446261026,1.4397685975314667,0.008758260033759901,1.855714361142931,0.007955296120357502,1.8558681555440224,0.11194499339501185,0.10720563266669858,1.57230259837725,0.1277946401174701,1.43574969822602,1.8505344112746733,0.11596389270045848,1.4390481361086,1.8547857601084623,0.11266545481787849,1.44450795825978,1.861822912045657,0.10720563266669858,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),16,20.0,1.8477590650225735,0.000431915291285279,0.776449804373198,0.0024104750275559805,1.4420242537929766,0.00812401450298994,1.8572021599735924,0.009443094951018915,1.8573841334829027,0.11087535495341938,0.10639218148382601,1.57317540432029,0.12666797705771993,1.43838341275958,1.8525130725233925,0.11451619598681595,1.44118192135678,1.8561173088583596,0.11171768738961596,1.44650742726257,1.8629760985390256,0.10639218148382601,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,10.0,1.8477590650225735,0.00017053764570929,0.7678190669339984,0.0030198691326019933,1.4033790714832934,0.0924919477400501,1.8277470981375457,-0.02001196688502782,1.8278654243526398,0.1322590623847033,0.08724017872599665,1.59038996468316,0.14199200954115998,1.35590600740195,1.7659186464543781,0.17973212646604675,1.40583325190593,1.83094339857905,0.12980488196206674,1.448397955142,1.8863792493792084,0.08724017872599665,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,12.0,1.8477590650225735,7.63501601546146e-05,0.7698588480404553,0.0007676648207840531,1.4113255572628733,0.052916409173169976,1.833226390597656,-0.014532674424917458,1.8332711973205067,0.12839213881803735,0.1029115254137607,1.57696986751293,0.14016369684578,1.38388976149398,1.7975889541523564,0.15582793458693067,1.41328073962749,1.8357660540302363,0.12643695645342068,1.43680617066715,1.8663241636103756,0.1029115254137607,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,12.772424,1.8477590650225735,6.71456419583105e-05,0.7703237009743473,0.000366741265564019,1.4141262201622466,0.042629287663059845,1.835755823653852,-0.01200324136872144,1.8357961866510029,0.126521181786448,0.1060626153979547,1.57407054897207,0.13948576242133015,1.39195549888768,1.8069747784302352,0.14869190306101454,1.41583837504832,1.83797846704897,0.12480902690037454,1.43458478655074,1.8623142254823513,0.1060626153979547,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,14.0,1.8477590650225735,5.8179604576436e-05,0.770952426968692,0.00024478197723498685,1.4181627387967366,0.030320783773609916,1.839494486544145,-0.008264578478428541,1.8395359600226255,0.12374211514064748,0.10922091152232416,1.57081600009585,0.13813205768079007,1.40236315864145,1.8190009001663072,0.13954169529593408,1.4194411153337,1.8411526647821848,0.12246373860368398,1.43268394241506,1.8583298946839433,0.10922091152232416,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,15.0,1.8477590650225735,7.95697420139518e-05,0.77145006818479,0.0004949135583260933,1.4211818424239835,0.023092845576069942,1.8422214230507519,-0.005537641971821605,1.842266595353954,0.12171829394559652,0.11062918127586996,1.56906873396086,0.13679777886714994,1.40917810951764,1.8266614621389745,0.1337220268519399,1.4220964626606,1.843407008838266,0.12080367370897993,1.43227095509371,1.8565957981750152,0.11062918127586996,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,16.0,1.8477590650225735,0.00010710324317742,0.7719834583450667,0.000736727768020029,1.4240906354540166,0.01772207769464984,1.8447165156969807,-0.0030425493255927805,1.844765773082853,0.11987628123611671,0.11129881009587339,1.5679772296624,0.13530912306814002,1.41494602889961,1.8328709166034325,0.12902088779052323,1.42465777086818,1.8454511628037713,0.11930914582195329,1.43266810659426,1.8558274676837385,0.11129881009587339,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,16.5,1.8477590650225735,0.000122788853439859,0.77227253236834,0.0008606529442249933,1.4255414065939334,0.015585134066889994,1.845904582702435,-0.0018544823201385174,1.8459557241688855,0.11900365814274672,0.11141319429544017,1.56765253746705,0.13452066702581011,1.41754673637435,1.8355524467860298,0.12699832836233016,1.42594561296621,1.8464279813154052,0.11859945177047004,1.43313187044124,1.8557333200058694,0.11141319429544017,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,17.0,1.8477590650225735,0.000139651146312536,0.7725800023572763,0.0009885605986950097,1.4270083249637333,0.013750093969340016,1.8470686797609077,-0.0006903852616657602,1.8471215082774082,0.1181516797508193,0.11140159106086256,1.56746628490273,0.13370787124904004,1.42000831968435,1.8380081225913911,0.12515168503020258,1.42725824155316,1.8473921628806678,0.11790176316139256,1.43375841365369,1.8558057538106645,0.11140159106086256,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,17.5,1.8477590650225735,0.00016693330443962,0.772917222106539,0.0011214003898459834,1.42851333140991,0.012177133844090138,1.8482099900899913,0.00045092506741784,1.8482744564035942,0.11732111280316793,0.11128494469472794,1.56742261512455,0.13287311560619997,1.42237236567426,1.8402648110203448,0.12346207853881808,1.42861812903712,1.8483455772191335,0.11721631517595799,1.43454949951835,1.8560195820304954,0.11128494469472794,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,18.0,1.8477590650225735,0.000202052299018707,0.7732833921331457,0.0012598280681810348,1.4300654318549832,0.01083183547857014,1.8493419701024063,0.0015829050798328304,1.8494252150874624,0.1165013524113081,0.1110699581098813,1.56751463943309,0.13201781327668005,1.42466499067784,1.8423581899875303,0.12190179358845143,1.4300344787307,1.8493019419256755,0.11653230553559135,1.43549682615641,1.8563657783940133,0.1110699581098813,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,18.5,1.8477590650225735,0.000240134214913423,0.7736751673652673,0.0014042797626390158,1.43167021945512,0.009684463747300143,1.850479735999075,0.002720670976501527,1.8505835603003968,0.11568011527541455,0.11075918449457456,1.56773375604077,0.13114260580480996,1.42690668648866,1.8443227166615122,0.1204436482418747,1.43151282164074,1.850276294269239,0.11583751308979462,1.43659115023596,1.8568401970664739,0.11075918449457456,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,19.0,1.8477590650225735,0.000281184165348947,0.774093877586213,0.00155502659764295,1.4333370520224467,0.00870932445521988,1.8516320739958467,0.003873008973273251,1.8517582890967574,0.11485070314997925,0.11035864426081599,1.56807667247519,0.13024756156358008,1.42911978645639,1.8461840712559119,0.11906796871603587,1.43306225869934,1.851277086918616,0.1151254964730859,1.43782911091161,1.8574350638130128,0.11035864426081599,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,19.5,1.8477590650225735,0.000325197081825879,0.7745406732703624,0.0017122149305960344,1.43507418346646,0.007884201227620125,1.8528067446827687,0.005047679660195259,1.8529571646188483,0.11400716307426473,0.10987329408753466,1.56854041258291,0.12933236012972005,1.43132385122557,1.8479647365477343,0.11775749531515478,1.43469064672062,1.8523115650762276,0.11439069982010475,1.43920805245319,1.858143932424344,0.10987329408753466,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),18,20.0,1.8477590650225735,0.000372157544492602,0.7750165495939446,0.0018758961022120602,1.4368887931322367,0.007189866741240003,1.8540104645314577,0.006251399508884203,1.8541868982140117,0.11314430605565251,0.10930731236804925,1.56912224042855,0.1283964536087101,1.4335359200786,1.8496842691032525,0.11649717910928925,1.43640467249827,1.8533858060848472,0.11362842668961926,1.44072578681984,1.858961318406273,0.10930731236804925,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,10.0,1.8477590650225735,0.000176354651387767,0.7677341138735073,0.0030163764883939237,1.4031475464027765,0.09230685236545999,1.8276477768108668,-0.020111288211706713,1.8277677972609374,0.13232068134423813,0.08741009080791473,1.59007633430462,0.14201819736552013,1.35575128457364,1.7659125211114624,0.17971694317337472,1.40563321769559,1.8308854488745352,0.12983501005142473,1.4480581369391,1.8861453604466032,0.08741009080791473,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,12.0,1.8477590650225735,7.84207710935458e-05,0.769693766691037,0.0007992830777939774,1.4108794914520466,0.05266847434632993,1.8330400381407639,-0.014719026881809594,1.8330868744703002,0.1285080419300273,0.10318461764678388,1.57643179945452,0.14022888371923004,1.38353444138896,1.797512856751931,0.1558530919931138,1.41290111723189,1.8356665707532527,0.12648641615018397,1.43620291573529,1.8659406869171085,0.10318461764678388,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,12.772424,1.8477590650225735,7.17154576110879e-05,0.770117580881319,0.00041835813878599026,1.4135543559220967,0.04235735963902987,1.8355045917851032,-0.01225447323747031,1.8355472864468358,0.1266808058405413,0.10639918196862808,1.57341223634209,0.13957625654808004,1.39147862015498,1.80683918235262,0.14875654160765794,1.4153484678173,1.8378342514886907,0.12488669394533791,1.43383597979401,1.8618403415139992,0.10639918196862808,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,14.0,1.8477590650225735,6.65277333360415e-05,0.7706669644750117,0.00015778958501699858,1.4173274855953033,0.03001038619513996,1.8390920474459485,-0.008667017576625025,1.8391366930295665,0.12400644335472011,0.10969457621122336,1.56992296184934,0.13828360911053994,1.40162896654366,1.8187220046449868,0.13970496240636332,1.41871413750345,1.8408913355587992,0.12261979144657342,1.4316393527388,1.8576628021340598,0.10969457621122336,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,15.0,1.8477590650225735,7.41311743857054e-05,0.771085352233765,0.00033010147090195563,1.4200646625160067,0.022750180666480047,1.841643935268913,-0.006115129753660575,1.841693382154154,0.12210604195152319,0.11125361528034983,1.56794170783472,0.1370246186475399,1.4081669085207,1.82621405586472,0.13400379594682987,1.42110998984014,1.842999592358112,0.12106071462738988,1.43091708918718,1.8557181575839068,0.11125361528034983,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,16.0,1.8477590650225735,9.72064802082784e-05,0.7715247251734236,0.0005179468245160024,1.4226224146077,0.01734612801313995,1.8439103351975172,-0.0038487298250562407,1.8439654146651006,0.12042703573914726,0.11211432493238727,1.56657500691454,0.1356398815000801,1.41358899740132,1.8322018093244814,0.12946045294552722,1.42334312100732,1.8448444678002773,0.1197063293395273,1.43093512541446,1.8546847284677932,0.11211432493238727,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,16.5,1.8477590650225735,0.000110403212279842,0.7717608395576603,0.0006119266897399722,1.4238696746442567,0.01519227765300002,1.8449623272675468,-0.002796737755026646,1.8450202471591062,0.11965200447106383,0.11234050209618052,1.56609657862937,0.13491540161022986,1.41598889936614,1.8347509057050928,0.12753277974918054,1.42443894754749,1.845699955913695,0.11908273156783067,1.43118117701914,1.8544361201838524,0.11234050209618052,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,17.0,1.8477590650225735,0.000124610791905511,0.772011198965406,0.0007079363000760397,1.4251135847963632,0.013340294208409986,1.8459752743304736,-0.0017837906920998847,1.8460359660146812,0.1189088131344489,0.11245191086001216,1.5657455463711,0.13417505930030016,1.41823019286239,1.8370590928771502,0.12579220506842215,1.4255400744559,1.8465277140620582,0.11848232347491217,1.4315704870708,1.8543390160522126,0.11245191086001216,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,17.5,1.8477590650225735,0.000139794560795714,0.77227776297928,0.0008069536020020029,1.4263663781036766,0.011750501456730067,1.8469603120528355,-0.0007987529697379703,1.8470236693231616,0.11818914785488333,0.11246033650359988,1.56551661598048,0.13342142652552003,1.42034468799823,1.8391630007820612,0.12421083796032995,1.42665925685784,1.8473395522280718,0.11789626910071993,1.43209518945496,1.8543783831483736,0.11246033650359988,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,18.0,1.8477590650225735,0.000155937786396887,0.772562206042273,0.000909671799892986,1.42763937832458,0.010388655765410038,1.8479280595904048,0.0001689945678313709,1.8479939526304612,0.117485033759966,0.11237502524867593,1.56540535945379,0.13265597261791995,1.42236073107046,1.8410954094648417,0.12276368101408597,1.42780801706741,1.8481463445925845,0.11731639501713609,1.43274938683587,1.854542424713788,0.11237502524867593,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,18.5,1.8477590650225735,0.000173035579128955,0.77286598527703,0.001016572893631995,1.42894299111747,0.009225216896949995,1.8488884468182054,0.001129381795631934,1.8489567325142635,0.11678897943658995,0.11220323004388,1.56540799575558,0.1318792552454,1.42430352361323,1.8428855076377768,0.12142844694082999,1.428996709229,1.8489579518974213,0.11673526132506007,1.43352874051018,1.854821880919418,0.11220323004388,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,19.0,1.8477590650225735,0.000191090660775384,0.773190387802801,0.0011279814709819203,1.4302867125568732,0.008234698577900046,1.8498506126303031,0.0020915476077296713,1.8499211423012947,0.11609406304872882,0.11195065304525209,1.56552124113063,0.1310911185702801,1.42619542398245,1.8445591751797554,0.12018535162315214,1.43023459112782,1.8497832017702158,0.11614618447778202,1.43443012256035,1.8552094609409389,0.11195065304525209,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,19.5,1.8477590650225735,0.000222153086358645,0.7735486059974234,0.0012441040679609383,1.43169118940402,0.0073950983072399445,1.8508096043402202,0.003050539317646761,1.8508954753259528,0.11540602259082666,0.11163384738610671,1.56575424571141,0.13029088110266995,1.4280682663015,1.8461260937315385,0.11902894569334665,1.43154193730182,1.8506166596421847,0.11555527469302662,1.43546336460874,1.8556860596469376,0.11163384738610671,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),20,20.0,1.8477590650225735,0.000256957768747235,0.77393239918213,0.0013650580121770117,1.4331548808158334,0.006687402115040042,1.851783026954746,0.004023961932172471,1.8518871596238973,0.11470991754842652,0.11124714799914992,1.56609515447369,0.12947750410858005,1.42993024825007,1.847616471104169,0.11793455011418996,1.43291674383232,1.8514753295592563,0.1149480545319399,1.43661765036511,1.8562572802008124,0.11124714799914992,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,10.0,1.8477590650225735,0.000175838221474045,0.7676637087992954,0.0030072768412410245,1.4029744503056034,0.0921756213531999,1.8275899123849415,-0.02016915263763197,1.827707076475183,0.1323529672929873,0.08751630010471079,1.58984207233321,0.14203095483933015,1.35563549614068,1.7659236467763113,0.17969192145791069,1.40547673728225,1.8308495258692894,0.12985068031634062,1.44781111749388,1.8859965645092234,0.08751630010471079,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,12.0,1.8477590650225735,6.70461213008178e-05,0.7695594019584634,0.0008064623949549654,1.4105519548049867,0.0524975872712401,1.8329344703154191,-0.01482459470715436,1.8329752131295496,0.12856684911194005,0.10334708201622678,1.57603101812962,0.14025929622891997,1.38327413462946,1.797488447427378,0.15584466928746687,1.4126100078848,1.8356087967866124,0.12650879603212672,1.4357717219007,1.8657061667322663,0.10334708201622678,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,12.772424,1.8477590650225735,5.89179309460341e-05,0.7699508020699434,0.00043481944030798747,1.4131372174792933,0.04217212783151991,1.8353604070288663,-0.012398657993707207,1.8353954811445476,0.12676438666059342,0.10659785639432684,1.57292206844617,0.1396183207006101,1.39113161991404,1.8067798827848585,0.14876998422584675,1.41497628477828,1.8377489587311862,0.12492531936160667,1.43330374774556,1.8615523795705542,0.10659785639432684,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,14.0,1.8477590650225735,5.17777946551501e-05,0.7704379544823277,0.00013931960191204684,1.41672365444575,0.029802309004079985,1.838854960614803,-0.008904104407770452,1.838889323103076,0.12415225451890533,0.10997397160717526,1.56925751497866,0.13835557762118,1.4010996283534,1.8185755519986373,0.13977628061125524,1.41816939762637,1.8407314818482248,0.12270651133828525,1.43090193735748,1.8572578479975472,0.10997397160717526,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,15.0,1.8477590650225735,5.54146470588268e-05,0.770794550302614,0.0002549045781810033,1.4192613983326867,0.022521981277189962,1.8412966175947723,-0.006462447427801221,1.8413334444402651,0.1223277022725413,0.11162475318534804,1.56710023415197,0.13713588673208998,1.40744236614269,1.8259630475982582,0.134146734462538,1.42037748143549,1.8427445820392083,0.1212116191697381,1.42996434741988,1.85518222314685,0.11162475318534804,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,16.0,1.8477590650225735,7.26558194983351e-05,0.7711608711147944,0.00041757663514596643,1.42157045072291,0.017094898619290033,1.8434162105085545,-0.004342854514018946,1.8434562160919143,0.12075129150667863,0.11260526599594867,1.56552465129365,0.13580817506000997,1.41262157761435,1.8318117924892332,0.1297001646152387,1.42237329832074,1.8444573001539217,0.11994844390884873,1.42971647623364,1.8539795388825087,0.11260526599594867,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,16.5,1.8477590650225735,8.26836401663922e-05,0.771355890611643,0.0004977753496719917,1.4226730933569034,0.014928020695559985,1.8443796315975516,-0.003379433425021894,1.844421213910448,0.12003868786638261,0.11290311766543604,1.56492862828927,0.13511996473142007,1.41488064286229,1.8342773550875031,0.12783113836099602,1.42332997365057,1.8452312233228,0.11938180757271599,1.42980866355785,1.853630316382351,0.11290311766543604,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,17.0,1.8477590650225735,9.35612708412581e-05,0.7715619461636504,0.0005792481786139891,1.42375804543513,0.013061806774979923,1.8452932425119202,-0.002465822510653304,1.845336311118757,0.11936584689217078,0.11309461844784074,1.56445082819336,0.13442155431390002,1.41696746710448,1.836492162618836,0.12615642522282067,1.42427739532145,1.8459663574690566,0.1188464970058507,1.43002927387946,1.8534212074478682,0.11309461844784074,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,17.5,1.8477590650225735,0.000105260069217961,0.7717808926046956,0.0006630120474270251,1.4248370256719867,0.011456459857859924,1.8461677910466032,-0.0015912739759702532,1.8462122194235167,0.11872475953740458,0.11319189675072128,1.56408569093561,0.13371580247694004,1.41891342860081,1.838492559477725,0.1246483566085812,1.42522775995648,1.846674067229698,0.11833402525291126,1.43036988845867,1.8533367464323869,0.11319189675072128,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,18.0,1.8477590650225735,0.000117770096292436,0.7720143161357019,0.0007498056706449763,1.4259209470562466,0.01007763781908988,1.847013607459584,-0.0007454575629894933,1.8470592466148694,0.11810768521515724,0.11320446134430395,1.56382855952644,0.13300438859934016,1.42074653310801,1.8403111230106726,0.12328209916339383,1.42619213713363,1.8473648834291032,0.11783649513777394,1.4308241709271,1.8533648159389764,0.11320446134430395,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,18.5,1.8477590650225735,0.000134615126689219,0.7722671249074203,0.0008401627657429467,1.4270234417259766,0.008895724795339843,1.8478365784339825,7.7513411409047e-05,1.8478871325658737,0.11751080808886405,0.11314325861719077,1.56367898704115,0.13228799584350015,1.42249526640231,1.8419730952199205,0.12203898341253061,1.42718406757797,1.848044571040184,0.11735018223687077,1.43139099119765,1.853492069041843,0.11314325861719077,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,19.0,1.8477590650225735,0.000160580929338794,0.77254533021169,0.000934465414267005,1.4281586122470633,0.007885181448779921,1.8486405346023185,0.0008814695797449978,1.848704954994017,0.11693204817631675,0.11301884005723006,1.56363832357838,0.13156650321222996,1.42418663891737,1.8434991232516023,0.12090402150600998,1.42821737745767,1.8487166016087564,0.11687328296570998,1.43207182036615,1.8537058789465972,0.11301884005723006,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,19.5,1.8477590650225735,0.000188681303932459,0.7728430490825623,0.0010329828925410567,1.4293280256690533,0.007023973753510049,1.8494415229143881,0.0016824578918146482,1.8495210798877002,0.11635807249607133,0.11282868525960454,1.56369658230056,0.13083916939503992,1.42583343915201,1.8449197943160762,0.11985265901311459,1.42929322494963,1.849396493435939,0.11639287321549463,1.43285741290552,1.8540082809911498,0.11282868525960454,nan,nan,nan
E7_disordered,E7,Disordered (g=+0.1),22,20.0,1.8477590650225735,0.000218941881778401,0.773161312926187,0.0011358998979340562,1.43053952589859,0.006293076191040026,1.8502471631494608,0.002488098126887328,1.8503431401332089,0.11578309995378389,0.11257627659687386,1.56385114874056,0.13010479948505993,1.42745327306446,1.846255431045782,0.11886935278791388,1.43041895537581,1.8500912183022935,0.11590367047656391,1.4337463492555,1.8543948401003072,0.11257627659687386,nan,nan,nan
E8_both,E8,Both (g=-0.1),16,10.0,1.8019377358048383,5.07943925280863e-05,0.7907314125236633,0.003465853783592987,1.4154647576702626,0.09979156916778997,1.7900702251763694,-0.011867510628468914,1.7901020780442527,0.16599806737706402,0.11938918873594662,1.62337206004184,0.16129842373046,1.36228206714359,1.7228126334273113,0.2191807579037366,1.39672306774572,1.7663685110067915,0.18473975730160652,1.44078025948036,1.8220855231766115,0.14068256556696657,1.46207363631138,1.849014233094763,0.11938918873594662
E8_both,E8,Both (g=-0.1),16,12.0,1.8019377358048383,0.000289060519667039,0.792625773312877,0.0008592942515920354,1.42187249452478,0.05170242287228999,1.7938761801573635,-0.008061555647474794,1.7940027506482836,0.16337905210097392,0.13977714252095397,1.61217874959211,0.16670434548731006,1.39377198123251,1.7584237456814815,0.19147956539324396,1.41278545787771,1.7824117073216017,0.17246608874804403,1.4354581348841,1.8110162238157184,0.14979341174165395,1.4454744041048,1.823653043810652,0.13977714252095397
E8_both,E8,Both (g=-0.1),16,12.257904,1.8019377358048383,0.000314084837323314,0.7927820311171526,0.0007512143496070101,1.4226684697289425,0.047448928513559974,1.794526633914977,-0.007411101889861271,1.7946642437162477,0.16289559250536279,0.1412690268011152,1.61145791647695,0.16716288104375998,1.39684610691963,1.7619548023196965,0.18871795531467517,1.41439123099117,1.7840858842348808,0.17117283124313531,1.43514150557178,1.810259881331371,0.15042255666252524,1.44429503543319,1.8218059677739602,0.1412690268011152
E8_both,E8,Both (g=-0.1),16,14.0,1.8019377358048383,0.000494393144457872,0.7937064909392594,0.0006957380608070274,1.427775571042365,0.02651635201374014,1.7988709772963536,-0.0030667585084847016,1.799091814099452,0.1596374108361538,0.14748475431967867,1.60853429431501,0.16860606675616996,1.4134118755451,1.7807739909906637,0.1740011063334188,1.42324189313914,1.7931589440006954,0.1641710887393788,1.43452028792638,1.8073687242103715,0.15289269395213867,1.43992822755884,1.814182249983684,0.14748475431967867
E8_both,E8,Both (g=-0.1),16,15.0,1.8019377358048383,0.000617461467527392,0.7942432893897813,0.0009916469024839891,1.43064018565935,0.018981956093270025,1.8012619115214858,-0.0006758242833524442,1.801541282583082,0.15784639312021254,0.14895685772321254,1.60792451300892,0.1683947919525699,1.42054776496308,1.7885549477597598,0.16793881381648257,1.42730283321032,1.7970599843618693,0.16118374556924264,1.43518042340765,1.8069783435127313,0.1533061553719126,1.43952972105635,1.8124543704515823,0.14895685772321254
E8_both,E8,Both (g=-0.1),16,16.0,1.8019377358048383,0.000760162893596705,0.7948439239386766,0.001324300054330041,1.43361561028215,0.013592663417899997,1.8036441710193605,0.001706435214522184,1.8039920662687914,0.15607223759520328,0.1494331769040833,1.60791634956979,0.16766167859651993,1.42666200755537,1.7948957834210468,0.1630258403219833,1.43105167994067,1.800418468130704,0.15863616793668323,1.43649408265929,1.8072656019574953,0.15319376521806327,1.44025467097327,1.8119968305681955,0.1494331769040833
E8_both,E8,Both (g=-0.1),16,16.5,1.8019377358048383,0.000839590510627319,0.795177139078473,0.0015073932453170125,1.4351836249868724,0.01150404243534009,1.8048602688076518,0.002922533002813532,1.8052464960383727,0.1551706531700736,0.149375100666036,1.60812184286993,0.16714266537902,1.42947513505557,1.797681377903019,0.16087914310137608,1.4328936981223,1.8019804993172637,0.15746058003464602,1.43738648927871,1.8076305500237222,0.15296778887823592,1.44097917749091,1.8121486479866031,0.149375100666036
E8_both,E8,Both (g=-0.1),16,17.0,1.8019377358048383,0.000924648178459719,0.7955358815817233,0.0017026556541169802,1.4368237876587648,0.009737575396489895,1.8061080850332,0.0041703492283617916,1.8065354821376767,0.15424797550468172,0.14914769647228665,1.60846235445868,0.1665382877675201,1.43218649129467,1.8002789370695975,0.15888527186877655,1.4347508276451,1.803502344598786,0.15632093551834658,1.43843376500413,1.808131849620869,0.15263799815931667,1.44192406669116,1.8125192088435484,0.14914769647228665
E8_both,E8,Both (g=-0.1),16,17.5,1.8019377358048383,0.00101545612440113,0.7959223552435877,0.0019105665676090178,1.43854849221372,0.008243851306779959,1.8073980241118621,0.005460288307023831,1.807869498926082,0.1532962182734554,0.14876648504165546,1.60893546389824,0.16585723845272016,1.43483437413874,1.8027315914497926,0.15701033634843542,1.43664594361182,1.8050076545119056,0.1551987668753554,1.4396354256588,1.8087636515979093,0.15220928482837537,1.44307822544552,1.8130891988878408,0.14876648504165546
E8_both,E8,Both (g=-0.1),16,18.0,1.8019377358048383,0.00111209186753713,0.7963384706270576,0.002131443668600963,1.4403687967732974,0.0069813098048499,1.8087394366859026,0.006801700881064354,1.809257950653034,0.15230814448081786,0.1482437751559953,1.60953918354515,0.16510601744703002,1.43745185629327,1.8050764961303238,0.1552250849608452,1.43859862463008,1.8065165475395029,0.15407831662403537,1.44099154007172,1.8095214449919086,0.15168540118239537,1.44443316609812,1.8138432580818753,0.1482437751559953
E8_both,E8,Both (g=-0.1),16,18.5,1.8019377358048383,0.00121459493159404,0.7967858981984054,0.0023654719546120084,1.442294402211525,0.005915013706189853,1.8101404724564834,0.00820273665164506,1.8107090256253886,0.15127739418528585,0.14758946628134084,1.61027175449385,0.16428942437838012,1.44006731640928,1.8073453855864967,0.1535044799875307,1.44062548816426,1.8080459147452606,0.15294630823255084,1.44250247415709,1.8104016115479702,0.1510693222397208,1.44598233011547,1.814768977946206,0.14758946628134084
E8_both,E8,Both (g=-0.1),16,19.0,1.8019377358048383,0.00132297049496199,0.7972661041130237,0.0026127254134500344,1.444333657863115,0.005015596558499924,1.8116080069275846,0.009670271122746321,1.8122296239413338,0.1501985503629324,0.14681168028306746,1.61113152391471,0.16341099597173003,1.44270493138448,1.8095651175206067,0.15182727684156738,1.44274049491081,1.8096097243666103,0.15179171331523733,1.44416867721419,1.8114010739499076,0.1503635310118574,1.44772052794298,1.8158561118732137,0.14681168028306746
E8_both,E8,Both (g=-0.1),16,19.5,1.8019377358048383,0.00143719243022344,0.7977803741766003,0.002873183625694997,1.44649358726143,0.004688271933799948,1.8131476206774015,0.011209884872563247,1.8138253375569036,0.14906716109177065,0.1459172548917007,1.61211687094813,0.16247337748663004,1.44538512591355,1.8117581889694279,0.15017562243965066,1.4449552215277,1.8112193133593408,0.15060552682550066,1.44599050814297,1.8125170221633944,0.14957024021023058,1.4496434934615,1.8170959582174433,0.1459172548917007
E8_both,E8,Both (g=-0.1),16,20.0,1.8019377358048383,0.00155720600981324,0.7983298299199479,0.0031467448474740145,1.44877992926057,0.004468430267529966,1.8147636164439023,0.01282588063906398,1.8155004680654108,0.1478797305793258,0.14491212536060583,1.61322616127658,0.16147862679728986,1.44812497966898,1.8139432166955227,0.14853468017091598,1.44727910421176,1.8128836603248124,0.1493805556281358,1.44796809868225,1.8137467052025906,0.1486915611576458,1.45174753447929,1.818480883552683,0.14491212536060583
E8_both,E8,Both (g=-0.1),18,10.0,1.8019377358048383,3.25500243532062e-05,0.790619776627541,0.0034698433488609126,1.415137394802265,0.09959160250337007,1.7899089254238736,-0.012028810380964705,1.7899230663379435,0.16610215845281706,0.11962744856248198,1.62296569491587,0.1613535902232699,1.36202050218923,1.7227250600776136,0.21921905106585204,1.39645459574745,1.7662783515284062,0.18478495750763213,1.44046237657978,1.8219407345515695,0.1407771766753021,1.4616121046926,1.8486915555379053,0.11962744856248198
E8_both,E8,Both (g=-0.1),18,12.0,1.8019377358048383,0.000217939123113631,0.7924119458522241,0.0008226819934760154,1.4212107100435025,0.051471095060289906,1.7935250944696666,-0.008412641335171722,1.7936208134667724,0.16361318166094563,0.14019926137143823,1.61145196488018,0.16682733454717003,1.39315353527272,1.7581177852820098,0.19167035643172814,1.41222213116839,1.7821817787584864,0.17260176053605814,1.43484254339989,1.810728057433238,0.14998134830455823,1.44462463033301,1.823072756404932,0.14019926137143823
E8_both,E8,Both (g=-0.1),18,12.257904,1.8019377358048383,0.00023847813651301,0.7925513998937234,0.0007132600746569961,1.4219451171142925,0.04721606409001988,1.7941361497878463,-0.00780158601699199,1.794240756463535,0.16315768267315423,0.14172601490415682,1.61067583648556,0.1672990516022701,1.39616072079327,1.7616027439740656,0.1889420789941767,1.41377189558461,1.7838236053512602,0.1713309042028368,1.434471067196,1.8099407399802137,0.1506317325914468,1.44337678488329,1.8211775098458454,0.14172601490415682
E8_both,E8,Both (g=-0.1),18,14.0,1.8019377358048383,0.000382265055922648,0.7933348679827024,0.0005067602295159013,1.426492743242275,0.02628394309586013,1.7980966182282785,-0.003841117576559805,1.7982667410714437,0.1601769927231298,0.14826836282263467,1.60728443266841,0.16888305952563987,1.41211743004691,1.779976510597161,0.1745523059184948,1.42210400834633,1.792564610153171,0.16456572761907462,1.43334816143309,1.8067378849461364,0.15332157453231465,1.43840137314277,1.8131074672166465,0.14826836282263467
E8_both,E8,Both (g=-0.1),18,15.0,1.8019377358048383,0.000479116898813858,0.7937656459682436,0.000736924057209043,1.4289051502391674,0.018753226157710134,1.8001599810938833,-0.0017777547109549818,1.8003757994979515,0.1586261416973198,0.1500129991125172,1.60632754692219,0.16880925409822,1.41876506666626,1.7873853244626574,0.16876622527022733,1.42573920378421,1.7961714657543266,0.1617920881522772,1.43359803768223,1.8060721636970218,0.1539332542542573,1.43751829282397,1.8110109704615274,0.1500129991125172
E8_both,E8,Both (g=-0.1),18,16.0,1.8019377358048383,0.00059164947586865,0.794239074728621,0.0009920805561099977,1.431319565974285,0.013364231090220002,1.8021268551454037,0.00018911934056542457,1.8023963349777716,0.15715858348295697,0.15083357522332208,1.60591252056361,0.1682679463296901,1.4242803431437,1.7932640038270016,0.16419780631354208,1.42895583362348,1.7991507583679784,0.15952231583376197,1.43439751289604,1.806002195731998,0.15408063656120197,1.43764457423392,1.8100904626546364,0.15083357522332208
E8_both,E8,Both (g=-0.1),18,16.5,1.8019377358048383,0.000654536669038253,0.7945001405123661,0.001132017560479981,1.43256420437635,0.011272850186549999,1.80310125993496,0.0011635241301217736,1.8034008857641899,0.1564360766483821,0.15097596328283203,1.60589206904536,0.16786775130345988,1.42675146755535,1.7957850411898615,0.16224881346938202,1.43048975132743,1.8004902433433427,0.15851052969730217,1.43499128088072,1.806156107103149,0.1540090001440122,1.4380243177419,1.809973648103487,0.15097596328283203
E8_both,E8,Both (g=-0.1),18,17.0,1.8019377358048383,0.000722118209501188,0.7947807787655107,0.001281229789144911,1.4338518934677575,0.009500805549370162,1.8040847637192245,0.002147027914386257,1.8044168815116806,0.1557096640632638,0.15096820142786127,1.60599179381499,0.16739843771182983,1.42909255055379,1.7980965176001373,0.16046900697723143,1.4320102602728,1.8017676050206737,0.15755129725822137,1.43571140694128,1.8064244195377896,0.15385015058974139,1.43859335610316,1.810050512718297,0.15096820142786127
E8_both,E8,Both (g=-0.1),18,17.5,1.8019377358048383,0.000794552834682216,0.7950830466124463,0.0014402578098430263,1.43519504098393,0.007998049692119924,1.805088219524694,0.0031504837198557123,1.805455258810129,0.15497105224096264,0.15082569695963266,1.60620954497224,0.16686914870698,1.43134234657314,1.8002425692153272,0.15882374665175258,1.43354023409262,1.8030069188374758,0.15662585913227267,1.4365571870047,1.8068014317816696,0.15360890622019263,1.43934039626526,1.8103019582643034,0.15082569695963266
E8_both,E8,Both (g=-0.1),18,18.0,1.8019377358048383,0.000871965509780193,0.795408748084722,0.0016095018854449528,1.4366050474146375,0.006722417860439922,1.8061217592512815,0.004184023446443197,1.8065262207337964,0.15421244875480644,0.15056037559129387,1.60654372082348,0.16628660024533004,1.43353470271771,1.80226167510672,0.1572827934517338,1.43509957162747,1.8042290521484334,0.15571792454197397,1.43752879473522,1.8072831084604861,0.1532887014342239,1.44025712057815,1.810713201289487,0.15056037559129387
E8_both,E8,Both (g=-0.1),18,18.5,1.8019377358048383,0.000954451214589813,0.795759488856977,0.0017892495824769483,1.4380922800552225,0.005638410088710133,1.8071946363101337,0.00525690050529537,1.807639080534989,0.15342669765873151,0.15018148890413396,1.60699305938353,0.16565557057370994,1.43569907872111,1.8041871932728535,0.1558198989928441,1.43670552766642,1.8054519585183875,0.154813450047534,1.43862702502354,1.8078666295138661,0.152891952690414,1.44133748880982,1.8112727639354278,0.15018148890413396
E8_both,E8,Both (g=-0.1),18,19.0,1.8019377358048383,0.00104207755205854,0.7961367127549936,0.0019796957677080673,1.4396660652032125,0.004716146170669955,1.8083151324868763,0.006377396682037961,1.8088021691789138,0.1526073603067748,0.1496962592055473,1.60755650847355,0.16497934216910992,1.43786102013377,1.806047877327651,0.15441240537621725,1.43837300385306,1.8066909625052183,0.1539004216569273,1.43985307052158,1.8085500234489076,0.15242035498840734,1.44257716630444,1.8119716666657282,0.1496962592055473
E8_both,E8,Both (g=-0.1),18,19.5,1.8019377358048383,0.00113488666661832,0.796541725579746,0.0021809572254709586,1.441334692263305,0.003930475879339923,1.8094905087542779,0.007552772949439568,1.810022786603838,0.151748758896187,0.149110393568042,1.608233142045,0.16426008445355,1.44004258171211,1.8078683582633486,0.15304086944738193,1.44011480002751,1.8079590230874005,0.1529686511319821,1.44120832972215,1.8093318698065655,0.15187512143734194,1.44397305759145,1.8128027838597969,0.149110393568042
E8_both,E8,Both (g=-0.1),18,20.0,1.8019377358048383,0.00123289678401872,0.7969757102338514,0.0023930835200339784,1.443105426351545,0.003581098449329856,1.8107269868088,0.008789251003961773,1.8113071835840377,0.15084599411615773,0.14842849226907284,1.60902210337562,0.16349917517699009,1.44226270262755,1.8096695847911806,0.1516887178401527,1.4419418297493,1.80926697166994,0.1520095907184027,1.4426942448307,1.810211059515703,0.1512571756370027,1.44552292819863,1.813760331258376,0.14842849226907284
E8_both,E8,Both (g=-0.1),20,10.0,1.8019377358048383,5.55721119551711e-05,0.790566122263938,0.0034777636983519544,1.4149423808708725,0.09945120049517997,1.7897837271586001,-0.012154008646238168,1.7898112814567237,0.1661898636570034,0.11980958852112589,1.62271032865811,0.1613876726513599,1.36187145551157,1.7226534468889074,0.21926078901630586,1.39630080294891,1.766203690780898,0.18483144157896603,1.44027460901626,1.821826876279187,0.140857635511616,1.46132265600675,1.8484508946854084,0.11980958852112589
E8_both,E8,Both (g=-0.1),20,12.0,1.8019377358048383,0.000158987853472903,0.7922586470229657,0.0008275092727200173,1.42077114749913,0.05130867705825004,1.7933173122665145,-0.008620423538323818,1.79338857177966,0.1637461465468013,0.1404647002453514,1.61095072617565,0.16689813237507,1.39274391674233,1.7579409476637213,0.19177337730360144,1.41185149510692,1.7820588016453596,0.17266579893901124,1.43443658434669,1.8105660187324015,0.15008070969924137,1.44405259380058,1.8227034810245755,0.1404647002453514
E8_both,E8,Both (g=-0.1),20,12.257904,1.8019377358048383,0.000175630744394528,0.7923862072804113,0.0006920230236879821,1.4214656311847376,0.047052618395129864,1.7939050656414395,-0.008032670163398814,1.7939834416583857,0.16330678337608506,0.14201241727654268,1.61013677172969,0.16737677444541,1.39570737888915,1.7613978714740983,0.18906503567167254,1.4133651537824,1.783682175177281,0.17140726077842272,1.43402999478312,1.8097614289689958,0.15074241977770253,1.44275999728428,1.8207787869453829,0.14201241727654268
E8_both,E8,Both (g=-0.1),20,14.0,1.8019377358048383,0.000287405088150061,0.7930696896705219,0.0003571507113629968,1.4256482857402424,0.026124801439410206,1.7976330508010248,-0.004304685003813535,1.797762160157813,0.1604910936008015,0.14875216790738377,1.60642234297507,0.1690351315414098,1.41126240999425,1.7794935657931323,0.17487696934679398,1.42135939816706,1.792225092800557,0.16477998117398385,1.432584123366,1.8063786096290757,0.15355525597504394,1.43738721143366,1.8124349349813351,0.14875216790738377
E8_both,E8,Both (g=-0.1),20,15.0,1.8019377358048383,0.000360929063854654,0.7934248718845374,0.0005339871616110159,1.4277611133180275,0.018605532786099888,1.7994912485246637,-0.002446487280174603,1.799655110725412,0.15908863045104726,0.15066360524197475,1.6052209541136,0.16903481558650002,1.417580605741,1.7866601564606517,0.16926913802807464,1.42471149572097,1.7956476362242146,0.16213824804810484,1.43256621328304,1.8055473984328452,0.15428353048603483,1.4361861385271,1.810109802980943,0.15066360524197475
E8_both,E8,Both (g=-0.1),20,16.0,1.8019377358048383,0.000446205631241092,0.7938070145664007,0.0007254843929649368,1.4297970426073976,0.01323492529330994,1.8011897304641384,-0.0007480053406998532,1.8013943461489053,0.15781698652540377,0.15169816197296138,1.60451289259871,0.16859702543887,1.42268094186653,1.7922252080924703,0.16493308726627132,1.4275667402373,1.7983801025203543,0.16004728889550135,1.43302462116592,1.8052556791132386,0.15458940796688125,1.43591586715984,1.80889793213049,0.15169816197296138
E8_both,E8,Both (g=-0.1),20,16.5,1.8019377358048383,0.000493946618958185,0.7940160089590137,0.0008296054466170322,1.4308199553540275,0.011155532698069903,1.802003913283674,6.617747883574943e-05,1.8022314545536007,0.1572120625639999,0.15196693809681738,1.6043264376247,0.16826135780348994,1.42490954712314,1.7945602242847127,0.1631224707948873,1.4288877330602,1.7995704330112035,0.1591442848578275,1.43341746141156,1.8052752655337854,0.15461455650646738,1.43606507982121,1.8086097303049946,0.15196693809681738
E8_both,E8,Both (g=-0.1),20,17.0,1.8019377358048383,0.000545359646892285,0.794240037504419,0.0009403150416910089,1.4318629938549674,0.009397472605430002,1.8028088817506898,0.0008711459458514703,1.803061173708445,0.15661708115387052,0.152099195969718,1.60424655347997,0.16786567444085,1.42698340643369,1.7966651629870152,0.161496668575148,1.4301725848642,1.800680546598915,0.15830749014463796,1.43391510508286,1.805392623605785,0.1545649699259779,1.43638087903912,1.808497193811044,0.152099195969718
E8_both,E8,Both (g=-0.1),20,17.5,1.8019377358048383,0.000600604611496802,0.7944809973357067,0.0010581516810929115,1.4329378327976676,0.007910809981799938,1.8036149858876764,0.0016772500828381443,1.8038939335249553,0.15602416187374568,0.15211070236879332,1.60427069267772,0.16741940037509995,1.42894048232082,1.7985835874146447,0.16002151235059325,1.43144346584492,1.801734051091553,0.1575185288264933,1.43451609072231,1.8056015128529972,0.1544459039491033,1.43685129230262,1.8085407921915102,0.15211070236879332
E8_both,E8,Both (g=-0.1),20,18.0,1.8019377358048383,0.000659814539886838,0.7947405596299874,0.0011835294695010656,1.4340553432421626,0.006653497010590037,1.8044320575633201,0.0024943217584818544,1.8047396363805819,0.15542577601781216,0.15201359093493472,1.60439691810813,0.1669293897830899,1.43081403131445,1.8003536046789956,0.15866708794552475,1.43271978221337,1.8027515581693865,0.15676133704660478,1.43522003111579,1.8058975520061478,0.1542610881441846,1.43746752832504,1.80872551539875,0.15201359093493472
E8_both,E8,Both (g=-0.1),20,18.5,1.8019377358048383,0.00072309913732127,0.7950202266483714,0.0013167654789230099,1.4352255843606976,0.0055901504883399955,1.8052692702062307,0.003331534401392444,1.8056075178440063,0.15481486893604512,0.15181715803312268,1.60462370218383,0.16640040692021008,1.43263314477528,1.8020084228736457,0.15740730852146267,1.43401852330061,1.8037509930358797,0.15602192999613274,1.43602737410328,1.8062777851039746,0.15401307919346263,1.43822329526362,1.8090398798114231,0.15181715803312268
E8_both,E8,Both (g=-0.1),20,19.0,1.8019377358048383,0.000790547054242863,0.7953213699733966,0.001458099248722089,1.43645780753989,0.004691002514499942,1.806135056559513,0.004197320754674605,1.8065060650194968,0.15418493240690334,0.15152850052056333,1.60494980284069,0.16583556341446015,1.43442323691173,1.803576882335893,0.15621950303506327,1.43535456279122,1.8047478880634535,0.1552881771555732,1.43693919103038,1.8067403257106562,0.15370354891641336,1.43911423942623,1.8094751301280487,0.15152850052056333
E8_both,E8,Both (g=-0.1),20,19.5,1.8019377358048383,0.000862227374345492,0.7956452554555783,0.0016077066696549291,1.4377604661679726,0.003931007060820058,1.8070370637033784,0.0050993278985400625,1.8074429719028424,0.153530044743184,0.1511530275419266,1.60537418394382,0.16523670057459006,1.43620647630841,1.8050839447110796,0.15508403460274667,1.43674091406804,1.805755648282446,0.15454959684311653,1.43795699092621,1.8072840641811538,0.1533335199849466,1.44013748336923,1.8100245976388334,0.1511530275419266
E8_both,E8,Both (g=-0.1),20,20.0,1.8019377358048383,0.000938190649434567,0.79599305884345,0.0017657099000319976,1.4391412275807824,0.0032890837045900234,1.807982131994724,0.006044396189885726,1.8084251185054443,0.15284489010611746,0.1506948716435299,1.60589596073985,0.16460471469647997,1.43800216233878,1.8065511330314197,0.15398395534811993,1.43818894342605,1.806785784684716,0.15379717426084993,1.43908255851493,1.8079084264954102,0.15290355917196985,1.44129124604337,1.8106831837673505,0.1506948716435299
E8_both,E8,Both (g=-0.1),22,10.0,1.8019377358048383,7.49090899694327e-05,0.7905261990956083,0.003478056778437044,1.4148040900048575,0.09935355212776997,1.7896991796393928,-0.012238556165445447,1.7897391672067826,0.16624830818635905,0.11993090685595664,1.62252856246795,0.16140707113269004,1.36176793920749,1.722609498287854,0.21928445898372662,1.39618883508329,1.7661512504969255,0.1848635631079265,1.44013809439339,1.8217461939161057,0.14091430379782666,1.46112149133526,1.8482897758566863,0.11993090685595664
E8_both,E8,Both (g=-0.1),22,12.0,1.8019377358048383,0.000124114063164482,0.792144310793875,0.0008505130328140265,1.4204623400004175,0.05120135395329983,1.7931863180041672,-0.008751417800671124,1.793242447842052,0.1638262815873326,0.14062911129091016,1.61059342251727,0.16693391222043008,1.39245815634354,1.757833941833199,0.19183046524421,1.41158550711598,1.781980237541958,0.17270311447177011,1.43414618624531,1.8104607540613784,0.1501424353424401,1.44365951029684,1.8224703385801335,0.14062911129091016
E8_both,E8,Both (g=-0.1),22,12.257904,1.8019377358048383,0.00013853916355222,0.7922632008010554,0.0006866783195500492,1.421129606232535,0.04694550791377994,1.793759453670995,-0.008178282133843195,1.7938216411696573,0.16339679536957585,0.14218923975193087,1.60975275593303,0.16741559408285012,1.3953916539364,1.7612728352465732,0.1891347476657108,1.4130741383845,1.7835917873703389,0.17145226321761076,1.43371547075906,1.8096454174691363,0.15081093084305075,1.44233716185018,1.820527774597932,0.14218923975193087
E8_both,E8,Both (g=-0.1),22,14.0,1.8019377358048383,0.000231954446214599,0.7928742061434964,0.00027589234231695237,1.42506455262886,0.026026619974499843,1.7973400340014947,-0.0045977018033436234,1.7974441047806762,0.1606838596581328,0.1490482732770828,1.60580973522726,0.1691095962173501,1.41067351903541,1.7791895714414285,0.17507489325158265,1.42083563275102,1.79200637596965,0.1649127795359726,1.4320489197191,1.8061489560677222,0.15369949256789273,1.43670013900991,1.8120152325271788,0.1490482732770828
E8_both,E8,Both (g=-0.1),22,15.0,1.8019377358048383,0.000291929670501734,0.7931747870947526,0.000419378901566958,1.42697430790575,0.018516788260419803,1.7990666510372622,-0.0028710847675761375,1.7991988929018472,0.1593752662837553,0.15106320521667538,1.604434510868,0.16914814189517013,1.41676958071241,1.7862009783515256,0.16957999347709518,1.4239930965154,1.7953080704080546,0.16235647767410533,1.43184818542236,1.805211422146871,0.15450138876714536,1.43528636897283,1.8095461332425973,0.15106320521667538
E8_both,E8,Both (g=-0.1),22,16.0,1.8019377358048383,0.000361203586953573,0.7934909353774087,0.0005754803353439364,1.4287528433262349,0.01315700856919011,1.8005912602475744,-0.0013464755572638598,1.8007564511848404,0.15822902742858247,0.15223347088082728,1.6035169889344,0.16876858906041003,1.4215913913048,1.7915660128223738,0.1653904794500174,1.42659891501121,1.7978767638129043,0.1603829557436074,1.43207266711494,1.8047750809324647,0.15490920363987737,1.43474839987399,1.8081471834225549,0.15223347088082728
E8_both,E8,Both (g=-0.1),22,16.5,1.8019377358048383,0.000399978777060772,0.793662191660841,0.0006597624478789088,1.429624286176955,0.011083083860899956,1.8013007312157343,-0.0006370045891039844,1.8014844630799796,0.15770009714472688,0.15258378651888194,1.60321130422393,0.16847070742113002,1.4236575129419,1.7937827049096446,0.1636668703797819,1.42777213623837,1.7989670558081794,0.15955224708331195,1.43232689872475,1.8047059741215847,0.15499748459693197,1.4347405968028,1.807747190023528,0.15258378651888194
E8_both,E8,Both (g=-0.1),22,17.0,1.8019377358048383,0.000441768382958285,0.79384508554442,0.0007491980456060254,1.43049949209812,0.009330285888369927,1.8019882192973224,5.0483492484154624e-05,1.8021919863562244,0.15719067899072003,0.15280748233893005,1.60300194809496,0.16811925934505,1.42555240286154,1.7957564124540675,0.16213776822729997,1.428892602863,1.799964034397295,0.15879756822584,1.43267027391803,1.804722734959684,0.1550198971708101,1.43488268874991,1.8075096953782432,0.15280748233893005
E8_both,E8,Both (g=-0.1),22,17.5,1.8019377358048383,0.000486727277954513,0.7940413505006251,0.0008443322186399982,1.431389348021765,0.007848509471489962,1.8026634848667598,0.0007257490619214657,1.802888856796744,0.15669335297948517,0.1529208276895202,1.60288597747995,0.16772410416822003,1.42731336384024,1.7975302708610217,0.16076933716101016,1.42998165214909,1.8008906604769626,0.15810104885216014,1.433100502786,1.8048184793933748,0.15498219821525017,1.43516187331173,1.8074145287356798,0.1529208276895202
E8_both,E8,Both (g=-0.1),22,18.0,1.8019377358048383,0.000534988353660504,0.7942525077267097,0.0009455959732900254,1.4323040390868025,0.0065955488297499976,1.803335872600904,0.0013981367960658186,1.8035844871227238,0.156200976366617,0.1529363768150196,1.60286109915656,0.16729246051816005,1.42897308980865,1.7991420560932467,0.1595319256447696,1.43105796012229,1.8017670025597141,0.15744705533112957,1.43361646777787,1.8049882799629204,0.1548885476755495,1.4355686386384,1.8074461517877352,0.1529363768150196
E8_both,E8,Both (g=-0.1),22,18.5,1.8019377358048383,0.000586666074088749,0.7944799255404507,0.0010533337614300198,1.4332530586477625,0.00553587686340995,1.8040141891222512,0.0020764533174129074,1.804287745680739,0.15570679243313879,0.1528637502548813,1.60292547658993,0.16682937576390988,1.43056022396261,1.8006247583782073,0.15839962711829125,1.43213790736412,1.8026105648797834,0.15682194371678126,1.4342180024383,1.8052287494396575,0.15474184864260132,1.43609610082602,1.807592683791356,0.1528637502548813
E8_both,E8,Both (g=-0.1),22,19.0,1.8019377358048383,0.000641858670908935,0.7947248597506753,0.0011678229647609228,1.434245228572075,0.004639597079119984,1.804706636485529,0.0027689006806908,1.8050068905236343,0.15520449092927557,0.1527102600929906,1.60307761257104,0.16633815316267997,1.43209986232924,1.8020071283268084,0.15734985717211059,1.43323589672278,1.803436597129252,0.15621382277857054,1.43490569582792,1.805537700529571,0.15454402367343056,1.43673945940836,1.8078451199564847,0.1527102600929906
E8_both,E8,Both (g=-0.1),22,19.5,1.8019377358048383,0.000700649484150162,0.794988480458568,0.001289287578142062,1.4352887224713275,0.003881550813199963,1.8054207799884339,0.003483044183595574,1.8057495375320862,0.15468823844580837,0.15248141176048602,1.60331627506092,0.1658207259042701,1.43361399834345,1.8033141782337623,0.15636296257368598,1.43436462228848,1.804258372978065,0.15561233862865587,1.43568072009673,1.8059138659073348,0.15429624082040583,1.43749554915665,1.808196702834573,0.15248141176048602
E8_both,E8,Both (g=-0.1),22,20.0,1.8019377358048383,0.000763107779760075,0.7952718892177226,0.001417907741616986,1.4363910877857424,0.003240561116020002,1.8061635363456179,0.0042258005407795896,1.8065226487257164,0.15415269064970283,0.1521813081418153,1.60364044678979,0.16527797649616005,1.43512190917761,1.804567631064242,0.1554218692578353,1.43553529287493,1.8050874327860489,0.15500848556051516,1.4365446787968,1.806356666535607,0.15399909963864533,1.43836247029363,1.8086424149965743,0.1521813081418153


==> anc/benchmarks/numerical.json <==
{
  "E6_ordered": {
    "mu_cylinder": [
      -2.0785460864158005,
      -7.010616489296052e-18,
      2.0785460864158005
    ],
    "C": [
      [
        -0.00027207583893516075,
        0.9997278130929466,
        -0.00027207583893516525
      ],
      [
        0.9997278130929466,
        2.0005441516778695,
        0.9997278130929464
      ],
      [
        -0.00027207583893514654,
        0.9997278130929464,
        -0.000272075838935151
      ]
    ],
    "reference_columns": [
      [
        0.32493674949621953,
        0.8881622698885951,
        0.3249367494962195
      ],
      [
        0.6280255638322624,
        -0.4595299580509829,
        0.6280255638322623
      ],
      [
        -0.7071067811865476,
        5.551115123125783e-17,
        0.7071067811865477
      ]
    ],
    "thresholds_plane": [
      -1.075193815547935,
      1.0751938155479348
    ],
    "accuracy": 0.9817821873371902,
    "D": [
      [
        0.06079584343750523,
        0.9640889306305286,
        0.004475510492542739
      ],
      [
        0.9640889306305286,
        4.0131015696177945,
        0.964088930630528
      ],
      [
        0.004475510492542734,
        0.964088930630528,
        0.060795843437505256
      ]
    ],
    "probabilities": [
      [
        [
          0.007287697955742618,
          0.005755317961864336,
          0.006033450325527332,
          0.016219729362908337,
          0.00020759799728093927,
          0.010848328262687166,
          0.007677598825374708,
          0.006766122746119797
        ],
        [
          0.17360930335447655,
          0.13916143888657856,
          0.10345813226570758,
          0.19581195335344576,
          0.009662926298397628,
          0.13591219736106014,
          0.10251519855659633,
          0.103957780554266
        ],
        [
          0.0004899100625209918,
          0.0004150381138278615,
          0.0004903767159512614,
          0.0010492183556643163,
          0.0003204620849297327,
          0.0006985795211382389,
          0.0005304935520453036,
          0.00048143208646503235
        ]
      ],
      [
        [
          0.17360930335447658,
          0.1391614388865786,
          0.1034581322657076,
          0.19581195335344564,
          0.009662926298397632,
          0.13591219736106017,
          0.10251519855659641,
          0.10395778055426598
        ],
        [
          0.29000757054556775,
          0.43101353230230144,
          0.5731198168542133,
          0.1822142911490719,
          0.9602921746419883,
          0.4332573949881088,
          0.5735230210187756,
          0.5696737681177674
        ],
        [
          0.1736093033544765,
          0.13916143888657861,
          0.10345813226570753,
          0.19581195335344545,
          0.00966292629839763,
          0.13591219736106006,
          0.10251519855659633,
          0.10395778055426588
        ]
      ],
      [
        [
          0.0004899100625209911,
          0.0004150381138278617,
          0.0004903767159512608,
          0.0010492183556643144,
          0.0003204620849297322,
          0.0006985795211382383,
          0.0005304935520453026,
          0.0004814320864650327
        ],
        [
          0.1736093033544765,
          0.13916143888657867,
          0.10345813226570753,
          0.19581195335344548,
          0.009662926298397628,
          0.13591219736106003,
          0.10251519855659635,
          0.10395778055426588
        ],
        [
          0.007287697955742625,
          0.005755317961864334,
          0.006033450325527334,
          0.01621972936290835,
          0.0002075979972809391,
          0.010848328262687175,
          0.007677598825374703,
          0.006766122746119799
        ]
      ]
    ]
  },
  "E6_disordered": {
    "mu_cylinder": [
      -1.0751669503360604,
      3.627538728196461e-16,
      1.0751669503360601
    ],
    "C": [
      [
        1.0009345471868156,
        0.9990641415191933,
        1.0009345471868152
      ],
      [
        0.9990641415191933,
        -0.0018690943736296005,
        0.9990641415191931
      ],
      [
        1.0009345471868152,
        0.999064141519193,
        1.000934547186815
      ]
    ],
    "reference_columns": [
      [
        0.6281777995379537,
        0.4591136072208155,
        0.6281777995379535
      ],
      [
        0.3246423450008556,
        -0.8883775636882615,
        0.3246423450008555
      ],
      [
        -0.7071067811865477,
        -0.0,
        0.7071067811865476
      ]
    ],
    "thresholds_plane": [
      -0.09469800451119612,
      0.09469800451119617
    ],
    "accuracy": 0.9802932877561356,
    "D": [
      [
        1.0146850169090877,
        0.9922540900183546,
        0.9470424542883964
      ],
      [
        0.9922540900183547,
        0.10752869753161791,
        0.9922540900183536
      ],
      [
        0.9470424542883962,
        0.9922540900183539,
        1.0146850169090864
      ]
    ],
    "probabilities": [
      [
        [
          0.07156849528871458,
          0.024630434541305257,
          0.14604119615556888,
          0.27363866540067106,
          0.016350165988262604,
          0.19133365615665054,
          0.1470220974353748,
          0.14410030594253992
        ],
        [
          0.17318281774994643,
          0.14311579418521184,
          0.10648920078080977,
          0.0397643074373592,
          0.17465021722493237,
          0.14088718873612346,
          0.10675612648117627,
          0.10740843742279532
        ],
        [
          0.06458879896568975,
          0.18212359240656653,
          0.13684413309674753,
          0.144161161973767,
          0.12494291227153115,
          0.022337413153725203,
          0.136065500116339,
          0.13597894230403018
        ]
      ],
      [
        [
          0.17318281774994654,
          0.1431157941852118,
          0.1064892007808098,
          0.03976430743735922,
          0.1746502172249324,
          0.14088718873612344,
          0.10675612648117627,
          0.1074084374227953
        ],
        [
          0.03495414049140658,
          0.01402876936340975,
          0.008272538372128943,
          0.005343115501687153,
          0.018812974580683053,
          0.00910910643475514,
          0.00680029897186861,
          0.01020775381567868
        ],
        [
          0.1731828177499461,
          0.14311579418521164,
          0.1064892007808096,
          0.0397643074373592,
          0.1746502172249324,
          0.14088718873612338,
          0.10675612648117608,
          0.10740843742279534
        ]
      ],
      [
        [
          0.06458879896568973,
          0.18212359240656656,
          0.13684413309674748,
          0.14416116197376694,
          0.12494291227153115,
          0.02233741315372518,
          0.13606550011633894,
          0.13597894230403018
        ],
        [
          0.1731828177499461,
          0.1431157941852117,
          0.10648920078080962,
          0.03976430743735921,
          0.17465021722493243,
          0.14088718873612338,
          0.1067561264811761,
          0.10740843742279535
        ],
        [
          0.07156849528871431,
          0.024630434541305226,
          0.14604119615556865,
          0.2736386654006707,
          0.016350165988262545,
          0.19133365615665027,
          0.1470220974353747,
          0.14410030594253992
        ]
      ]
    ]
  },
  "E7_ordered": {
    "mu_cylinder": [
      -0.9718479097474964,
      -0.5176241868959385,
      0.6345073810194829,
      2.8008340171573662
    ],
    "C": [
      [
        1.001409338088877,
        0.9989643248743089,
        1.0010593560223402,
        -0.00024562192894072703
      ],
      [
        0.9989643248743089,
        -0.002135585231034752,
        0.9988527613001721,
        -0.0007201041985571572
      ],
      [
        1.0010593560223402,
        0.9988527613001722,
        1.001388762033441,
        0.9997201950130994
      ],
      [
        -0.0002456219289406489,
        -0.0007201041985571572,
        0.9997201950130994,
        -0.0006625148912815909
      ]
    ],
    "reference_columns": [
      [
        0.5776580270227677,
        0.42786668210316825,
        0.656764513976368,
        0.22781940071814685
      ],
      [
        -0.5774940639962268,
        -0.2278250308124965,
        0.4286716519790378,
        0.6563817305303141
      ],
      [
        0.5768983257026232,
        -0.6568536956629659,
        -0.22815218718471927,
        0.4285768586592644
      ],
      [
        0.00036285919487422097,
        0.5775543958582736,
        -0.5769294302198302,
        0.5775666374577154
      ]
    ],
    "thresholds_plane": [
      -0.6139456387533879,
      -0.41171854430913857,
      1.8810914576910784
    ],
    "accuracy": 0.9749598128946824,
    "D": [
      [
        0.9032189771542414,
        0.9411378008031983,
        0.9247340478356113,
        0.0010013604311367675
      ],
      [
        0.9411378008031983,
        0.17295479953997678,
        1.0196030148427793,
        0.0035468093684036936
      ],
      [
        0.9247340478356112,
        1.0196030148427793,
        1.2072874965428129,
        0.936425851119008
      ],
      [
        0.0010013604311367675,
        0.003546809368403694,
        0.936425851119008,
        0.06364095796271381
      ]
    ],
    "probabilities": [
      [
        [
          0.0023206354950280955,
          0.038514683247041805,
          0.03826878363741501,
          0.10436428657820099,
          0.056163335788221525,
          0.23917275703721003,
          0.10292747050976736,
          0.0016334216832967802,
          0.31455330722534547,
          0.005300295952714273
        ],
        [
          0.10763688573319921,
          0.021699617547256318,
          0.19777032152307436,
          0.0837022552370709,
          0.04601570047401822,
          0.12042335472423668,
          0.012041603107186303,
          0.05515891763732595,
          0.12323123705762756,
          0.17345790776220266
        ],
        [
          0.068714477526807,
          0.12169559734012886,
          0.02957278844985384,
          0.12092983506404509,
          0.11309067480775517,
          0.13008157926142488,
          0.1082144322284384,
          0.038092996962901124,
          0.07695834272777011,
          0.11738332346648672
        ],
        [
          5.1241054945625245e-05,
          7.664114881425797e-05,
          5.812514504108024e-05,
          9.270867682238017e-05,
          0.00012732621409141867,
          0.00010659151269030754,
          0.0001953623164424703,
          0.00014468146341732095,
          8.510174390204857e-05,
          6.358115496985792e-05
        ]
      ],
      [
        [
          0.10763688573319924,
          0.021699617547256314,
          0.19777032152307436,
          0.0837022552370709,
          0.04601570047401823,
          0.12042335472423668,
          0.01204160310718631,
          0.055158917637325944,
          0.12323123705762756,
          0.1734579077622027
        ],
        [
          0.01675401276767647,
          0.012590902903495339,
          0.02453510605412354,
          0.01306462659096705,
          0.010869477976333877,
          0.02035573796299222,
          0.004781594009061374,
          0.014185709407036624,
          0.018544952160999616,
          0.037272679707290673
        ],
        [
          0.03125728029482754,
          0.20694470820364352,
          0.08021371639528041,
          0.10159274864528085,
          0.11213708781326209,
          0.038055190590791495,
          0.06310450202508233,
          0.16087914922073418,
          0.05355105959401515,
          0.17186757205986164
        ],
        [
          0.0001403237936071092,
          0.00020779066007969908,
          0.00021654050018859707,
          0.00036520506647746075,
          0.0005401345933047471,
          0.000245213030430434,
          0.0007258810019917882,
          0.0006856512053650375,
          0.0002515596972714234,
          0.00016850981968739701
        ]
      ],
      [
        [
          0.06871447752680701,
          0.12169559734012889,
          0.029572788449853844,
          0.1209298350640451,
          0.11309067480775517,
          0.13008157926142483,
          0.10821443222843838,
          0.03809299696290113,
          0.07695834272777013,
          0.1173833234664867
        ],
        [
          0.031257280294827536,
          0.20694470820364355,
          0.08021371639528041,
          0.10159274864528084,
          0.11213708781326207,
          0.0380551905907915,
          0.0631045020250823,
          0.16087914922073426,
          0.05355105959401517,
          0.17186757205986164
        ],
        [
          0.33727523604950294,
          0.12274015654514911,
          0.035875370762002035,
          0.1673002080255049,
          0.19827061780976957,
          0.06150152545409633,
          0.16771233864627874,
          0.05722084532042713,
          0.02839265347288722,
          0.03099854445719496
        ],
        [
          0.11158769277921897,
          0.06112231661614072,
          0.13981510516985352,
          0.049714848525871824,
          0.09240783364276879,
          0.04858424023118752,
          0.1709555958480214,
          0.19954843553546875,
          0.06242096441413458,
          0.0002688183563418653
        ]
      ],
      [
        [
          5.124105494562524e-05,
          7.664114881425793e-05,
          5.812514504108025e-05,
          9.270867682238008e-05,
          0.00012732621409141862,
          0.0001065915126903077,
          0.0001953623164424704,
          0.00014468146341732098,
          8.510174390204859e-05,
          6.358115496985796e-05
        ],
        [
          0.00014032379360710926,
          0.00020779066007969908,
          0.00021654050018859704,
          0.00036520506647746043,
          0.000540134593304747,
          0.00024521303043043436,
          0.0007258810019917885,
          0.0006856512053650377,
          0.0002515596972714236,
          0.00016850981968739729
        ],
        [
          0.11158769277921896,
          0.061122316616140725,
          0.13981510516985352,
          0.04971484852587181,
          0.0924078336427688,
          0.048584240231187535,
          0.17095559584802136,
          0.1995484355354688,
          0.06242096441413457,
          0.0002688183563418654
        ],
        [
          0.0048743133225821675,
          0.0026609142721888447,
          0.006027545179875489,
          0.002475676374193314,
          0.0060590533352755434,
          0.003977640844181646,
          0.014103843780570209,
          0.017940359538814947,
          0.005512556671329844,
          9.054643701808709e-06
        ]
      ]
    ]
  },
  "E7_disordered": {
    "mu_cylinder": [
      -1.4901153466298156,
      -0.3377993502623977,
      1.8270649179302103
    ],
    "C": [
      [
        -0.0007315046919998639,
        0.9993622511928185,
        -0.00023862348820005304
      ],
      [
        0.9993622511928186,
        2.000665534691004,
        0.9999387498106365
      ],
      [
        -0.00023862348820007063,
        0.9999387498106365,
        1.0000659700009966
      ]
    ],
    "reference_columns": [
      [
        0.29286191682365675,
        0.844122014367292,
        0.4490990119504595
      ],
      [
        -0.44891197961698687,
        -0.2933205181782037,
        0.844062265577622
      ],
      [
        0.8442214947694303,
        -0.44879961951429437,
        0.2930340753105226
      ]
    ],
    "thresholds_plane": [
      -0.994379065730666,
      0.5743651125784759
    ],
    "accuracy": 0.9910249361097083,
    "D": [
      [
        0.06386411309862805,
        0.9723283879892824,
        0.006382676065103824
      ],
      [
        0.9723283879892823,
        3.937397525679752,
        0.9984054655708943
      ],
      [
        0.006382676065103822,
        0.9984054655708944,
        1.044505301971081
      ]
    ],
    "probabilities": [
      [
        [
          0.010387430841255632,
          0.0028877192094362994,
          0.004082937302335367,
          0.002882745585989295,
          0.015365512501111098,
          0.006628912330403942,
          0.00012146056250488194,
          0.021217681623383645,
          0.0002897131422078779
        ],
        [
          0.23660007256639543,
          0.07115881941033719,
          0.0830753798776367,
          0.049162456090012206,
          0.18964515243185648,
          0.08144927985655526,
          0.005050847651278831,
          0.24306811455823424,
          0.013118265546976125
        ],
        [
          0.0004187176725330286,
          0.0006953417422149626,
          0.0006955320325244021,
          0.000735317228985233,
          0.0009828317309954486,
          0.0007630338067021118,
          0.0004246206687947993,
          0.0007989088224518842,
          0.0008683723599019526
        ]
      ],
      [
        [
          0.23660007256639543,
          0.07115881941033719,
          0.08307537987763665,
          0.0491624560900122,
          0.18964515243185645,
          0.08144927985655528,
          0.005050847651278831,
          0.24306811455823418,
          0.013118265546976125
        ],
        [
          0.45128720876233386,
          0.40426971672962425,
          0.4899800225717879,
          0.39945810241496704,
          0.4027008948158871,
          0.1605060779573464,
          0.3846046259325314,
          0.29727820053841825,
          0.9473126759568562
        ],
        [
          0.024794240010967715,
          0.17307589285032707,
          0.13002199666343167,
          0.17991000817740935,
          0.06439674634857029,
          0.20831110978992823,
          0.15526484653325157,
          0.05090822455274508,
          0.01172240064426329
        ]
      ],
      [
        [
          0.0004187176725330287,
          0.0006953417422149626,
          0.0006955320325244022,
          0.000735317228985233,
          0.0009828317309954482,
          0.0007630338067021118,
          0.00042462066879479907,
          0.0007989088224518841,
          0.0008683723599019525
        ],
        [
          0.024794240010967715,
          0.1730758928503271,
          0.13002199666343167,
          0.17991000817740943,
          0.06439674634857029,
          0.20831110978992823,
          0.15526484653325154,
          0.050908224552745074,
          0.011722400644263279
        ],
        [
          0.014699299896623056,
          0.10298245605518183,
          0.07835122297869446,
          0.13804358900622996,
          0.07188413166016155,
          0.2518181628058801,
          0.2937932837983135,
          0.09195362197133967,
          0.0009795337986567949
        ]
      ]
    ]
  },
  "E8_ordered": {
    "mu_cylinder": [
      -3.1621786393969384,
      -1.2919272780300135,
      0.49326178587878855,
      1.2077944309819473
    ],
    "C": [
      [
        -0.001241520827262876,
        0.9993211785506259,
        -0.0006493171104852347,
        -0.0001729241415401707
      ],
      [
        0.999321178550626,
        1.0010505969745185,
        1.0000774659518086,
        -0.0007527033073960578
      ],
      [
        -0.0006493171104852869,
        1.0000774659518086,
        2.0012904935053184,
        0.9987827002683166
      ],
      [
        -0.00017292414154015693,
        -0.0007527033073960576,
        0.9987827002683166,
        -0.0010995696525726332
      ]
    ],
    "reference_columns": [
      [
        0.16810000659168492,
        0.4980704445197235,
        0.8060060032032555,
        0.27207084165730516
      ],
      [
        -0.5417738869915869,
        -0.6558322622820492,
        0.40520956178702067,
        0.3349183634266843
      ],
      [
        0.49812373219029593,
        -0.16802888494383583,
        -0.2721147869179158,
        0.8059730665437642
      ],
      [
        -0.6558171929636447,
        0.5418266972662629,
        -0.3348329084443492,
        0.4052339607751525
      ]
    ],
    "thresholds_plane": [
      -2.4347990733111553,
      -0.2327566508326413,
      0.9332642965717617
    ],
    "accuracy": 0.9923460987969016,
    "D": [
      [
        0.06877785409137674,
        0.9313794222802347,
        0.006923211848449461,
        4.0574702057561894e-06
      ],
      [
        0.931379422280235,
        1.0788123504141853,
        0.9901820032988289,
        0.007368887057001677
      ],
      [
        0.006923211848449465,
        0.9901820032988289,
        3.9413082216670023,
        0.9872596112040981
      ],
      [
        4.057470205756185e-06,
        0.007368887057001677,
        0.9872596112040981,
        0.06486718750983185
      ]
    ],
    "probabilities": [
      [
        [
          0.003676421009600464,
          0.006454072892447349,
          0.0042532444867645364,
          0.001307745464110123,
          0.004743178907167133,
          0.009296886008837015,
          0.006050815215328725,
          0.011597599216234416,
          0.008065051087942957,
          0.013332820479372298,
          1.932357172277539e-08
        ],
        [
          0.0792415848235685,
          0.13935379000880072,
          0.09194213097910046,
          0.026953234904756623,
          0.07025240300642191,
          0.1127348451335639,
          0.06876968986552973,
          0.12436120984980525,
          0.08226842730820805,
          0.13548047025015925,
          2.1636150320433887e-05
        ],
        [
          0.00012798592072551956,
          0.00019791625255636468,
          0.0005454952127434877,
          0.00047661157940897294,
          0.0008613726699299058,
          0.0012624756575154142,
          0.0006703761042848431,
          0.0010816379027791803,
          0.0007077009288110565,
          0.0009722759230308662,
          1.9363696663850148e-05
        ],
        [
          5.740968215450191e-07,
          4.820330196650042e-07,
          2.8476778628048177e-07,
          1.2734752652696277e-07,
          3.0194679542119025e-07,
          3.0561569472011306e-07,
          5.074122577000774e-07,
          3.890035272226125e-07,
          4.887092610013107e-07,
          3.8681122368745554e-07,
          2.097262919859617e-07
        ]
      ],
      [
        [
          0.0792415848235685,
          0.13935379000880074,
          0.09194213097910045,
          0.026953234904756616,
          0.07025240300642194,
          0.11273484513356388,
          0.06876968986552973,
          0.12436120984980528,
          0.08226842730820803,
          0.13548047025015925,
          2.1636150320433887e-05
        ],
        [
          0.11126531211345662,
          0.3565249276484759,
          0.02455440939741816,
          0.08776208627756782,
          0.15618411758533296,
          0.17036986397672027,
          0.0625900484423687,
          0.051356310696790655,
          0.034894079548221456,
          0.021961910251622314,
          0.0013492844762104832
        ],
        [
          0.004239943816406459,
          0.018466636538974072,
          0.11124476831576405,
          0.13174180051264825,
          0.17948446032116122,
          0.1741241017249084,
          0.07121785889511516,
          0.10446588552754968,
          0.0690617255115522,
          0.11430874106827021,
          0.011826081066479196
        ],
        [
          0.00025136485478803323,
          0.00017532218777075326,
          0.0005649205725258268,
          0.00046847696870381796,
          0.0008300916640643326,
          0.0006800298409928569,
          0.0008971911389866602,
          0.0005412874899198898,
          0.0008647214000200565,
          0.00039911292657121827,
          0.0016963680126582318
        ]
      ],
      [
        [
          0.0001279859207255196,
          0.00019791625255636468,
          0.0005454952127434877,
          0.00047661157940897305,
          0.0008613726699299065,
          0.0012624756575154153,
          0.0006703761042848429,
          0.0010816379027791811,
          0.0007077009288110568,
          0.0009722759230308658,
          1.9363696663850148e-05
        ],
        [
          0.004239943816406461,
          0.018466636538974075,
          0.11124476831576405,
          0.13174180051264822,
          0.17948446032116122,
          0.1741241017249084,
          0.07121785889511514,
          0.1044658855275497,
          0.06906172551155221,
          0.11430874106827021,
          0.011826081066479194
        ],
        [
          0.294962082397797,
          0.21006309967875966,
          0.47012451785383746,
          0.4448992299395816,
          0.26883215249465175,
          0.14838770938914536,
          0.2697128445723633,
          0.3656430851853243,
          0.19700302989576068,
          0.34324861131597495,
          0.9284318589438065
        ],
        [
          0.20677833002262935,
          0.05413834487252647,
          0.04545898893466008,
          0.07176408096867891,
          0.03280346084554364,
          0.045479629160921534,
          0.18186066769251763,
          0.0531313063017835,
          0.21727534905305557,
          0.057185272811958614,
          0.021384180539822842
        ]
      ],
      [
        [
          5.740968215450165e-07,
          4.820330196650058e-07,
          2.8476778628048145e-07,
          1.2734752652696245e-07,
          3.0194679542118565e-07,
          3.0561569472011406e-07,
          5.074122577000798e-07,
          3.8900352722261385e-07,
          4.887092610013077e-07,
          3.868112236874553e-07,
          2.0972629198596253e-07
        ],
        [
          0.00025136485478803334,
          0.00017532218777075335,
          0.0005649205725258268,
          0.00046847696870381774,
          0.0008300916640643322,
          0.0006800298409928569,
          0.0008971911389866599,
          0.0005412874899198897,
          0.0008647214000200565,
          0.00039911292657121816,
          0.0016963680126582318
        ],
        [
          0.20677833002262935,
          0.05413834487252647,
          0.04545898893466009,
          0.07176408096867892,
          0.03280346084554364,
          0.04547962916092155,
          0.1818606676925176,
          0.053131306301783504,
          0.2172753490530556,
          0.05718527281195862,
          0.021384180539822863
        ],
        [
          0.008816617409269827,
          0.002292915993023936,
          0.0015546506968231984,
          0.003222273755294899,
          0.0017763701050200898,
          0.0033827663581062206,
          0.014813709552560134,
          0.004239572750925267,
          0.019681013646263467,
          0.004764138370606987,
          0.0003231588719378168
        ]
      ]
    ]
  },
  "E8_disordered": {
    "mu_cylinder": [
      -2.3614347455866334,
      -0.25174393506294207,
      0.6609289665085697,
      0.9020021139777369
    ],
    "C": [
      [
        0.999209631947712,
        0.999924868641115,
        -0.0009425584341198109,
        -0.0009726850869818406
      ],
      [
        0.9999248686411151,
        1.0030473018057073,
        1.0001315333471892,
        1.0004392057427234
      ],
      [
        -0.000942558434119743,
        1.0001315333471892,
        -0.000889031370422319,
        0.9990552620629076
      ],
      [
        -0.0009726850869817243,
        1.0004392057427234,
        0.9990552620629076,
        0.9986320976170029
      ]
    ],
    "reference_columns": [
      [
        0.33478146226736233,
        0.6561537979104556,
        0.40483236932056166,
        0.5417511594451018
      ],
      [
        -0.8057518076060681,
        -0.16835600082721,
        0.27270553567076394,
        0.49804816267058294
      ],
      [
        0.4053612508689835,
        -0.5418770123227132,
        -0.3345777561138679,
        0.6558271761096459
      ],
      [
        -0.2727043332175222,
        0.49748141069728835,
        -0.8061018351788011,
        0.16835802320172213
      ]
    ],
    "thresholds_plane": [
      -1.2852120001652527,
      0.4481166679121492,
      0.7186417884999199
    ],
    "accuracy": 0.973645439544216,
    "D": [
      [
        1.0387712539978884,
        0.9481074998161868,
        0.019607216314563324,
        0.0011102170582907235
      ],
      [
        0.948107499816187,
        1.0293752041695545,
        1.0474921930022467,
        0.8755307658889999
      ],
      [
        0.019607216314563324,
        1.0474921930022465,
        0.36489046394790803,
        0.9497661065406123
      ],
      [
        0.001110217058290724,
        0.8755307658889999,
        0.9497661065406122,
        0.8837350806428941
      ]
    ],
    "probabilities": [
      [
        [
          0.02402279176924236,
          0.012024876467823645,
          0.08270333112844391,
          0.04167736372482686,
          0.1060164114919188,
          0.1676982087301484,
          0.10145874446504394,
          0.18286583232979597,
          0.12099349702995457,
          0.1992393756436055,
          7.082121708424532e-05
        ],
        [
          0.03826216137886778,
          0.018080466014086173,
          0.14039367298938066,
          0.07075738268043864,
          0.1396971122105092,
          0.17730795919453723,
          0.08212188467268086,
          0.11070401607888984,
          0.07338032097640607,
          0.09712217328906382,
          0.0002803503313266859
        ],
        [
          0.0009027947491015232,
          0.0005407574858309627,
          0.002338643151390125,
          0.002088696590009736,
          0.00329239909625201,
          0.003398682145671949,
          0.0012604958324536099,
          0.002104736845196056,
          0.0011295044454358145,
          0.002103154110414082,
          0.0004473518628074565
        ],
        [
          6.062786904327429e-05,
          0.00010254183760660307,
          5.321036223639761e-05,
          0.00011066399513579408,
          0.00015863061186322793,
          0.0001510227741872087,
          0.00011848652120827403,
          7.357269176363519e-05,
          0.00011182923351409255,
          7.976378247513642e-05,
          8.986737925707983e-05
        ]
      ],
      [
        [
          0.03826216137886779,
          0.018080466014086173,
          0.14039367298938066,
          0.07075738268043864,
          0.1396971122105092,
          0.17730795919453723,
          0.08212188467268085,
          0.11070401607888987,
          0.07338032097640607,
          0.09712217328906382,
          0.00028035033132668593
        ],
        [
          0.2746145171706246,
          0.189597115575498,
          0.0975387938580679,
          0.14291095478464788,
          0.14331314059990055,
          0.08192846264699699,
          0.014952151029893383,
          0.017351213180776946,
          0.012800486048978987,
          0.03624232624296446,
          0.01812604303120493
        ],
        [
          0.17472128109747342,
          0.09705295712492747,
          0.045422710704691234,
          0.09821730427882752,
          0.09753976469333776,
          0.07233271306194317,
          0.016904922394239016,
          0.12804289390384277,
          0.014245247101134954,
          0.13613645589461293,
          0.16687594274721634
        ],
        [
          0.05496675769630231,
          0.12881535438161262,
          0.011073259975639037,
          0.1043723244010416,
          0.08702791655808667,
          0.08121637969409334,
          0.12306049577660458,
          0.043644964467407565,
          0.11017091751107126,
          0.020149577976501153,
          0.1110328174506397
        ]
      ],
      [
        [
          0.0009027947491015232,
          0.0005407574858309629,
          0.0023386431513901258,
          0.0020886965900097365,
          0.0032923990962520078,
          0.00339868214567195,
          0.001260495832453609,
          0.0021047368451960567,
          0.0011295044454358136,
          0.002103154110414082,
          0.00044735186280745625
        ],
        [
          0.17472128109747342,
          0.09705295712492747,
          0.04542271070469123,
          0.09821730427882754,
          0.09753976469333776,
          0.07233271306194318,
          0.01690492239423901,
          0.12804289390384274,
          0.014245247101134954,
          0.1361364558946129,
          0.16687594274721634
        ],
        [
          0.04255145054531695,
          0.044168844663033016,
          0.04406058389956608,
          0.02935480300448666,
          0.018108667432874776,
          0.01182602894597562,
          0.024680548822910483,
          0.028358775951516847,
          0.023866445771135225,
          0.030373041389494232,
          0.06754127352159808
        ],
        [
          0.03844427474164351,
          0.1290612865202512,
          0.17497827569174806,
          0.07427883629409095,
          0.021679681207430364,
          0.008062626668360034,
          0.09362820210918929,
          0.07056167523310919,
          0.08615572464143982,
          0.07795436116979704,
          0.17496116226355282
        ]
      ],
      [
        [
          6.062786904327426e-05,
          0.00010254183760660312,
          5.3210362236397616e-05,
          0.0001106639951357941,
          0.000158630611863228,
          0.0001510227741872086,
          0.00011848652120827403,
          7.357269176363525e-05,
          0.00011182923351409261,
          7.976378247513655e-05,
          8.986737925707976e-05
        ],
        [
          0.05496675769630231,
          0.12881535438161262,
          0.011073259975639037,
          0.10437232440104162,
          0.08702791655808666,
          0.08121637969409336,
          0.12306049577660459,
          0.04364496446740756,
          0.11017091751107122,
          0.020149577976501153,
          0.11103281745063973
        ],
        [
          0.03844427474164351,
          0.12906128652025123,
          0.17497827569174806,
          0.07427883629409093,
          0.02167968120743036,
          0.008062626668360034,
          0.09362820210918926,
          0.07056167523310913,
          0.08615572464143986,
          0.07795436116979705,
          0.17496116226355285
        ],
        [
          0.04409544544995611,
          0.0069024365650188985,
          0.02717774536375452,
          0.08640646200695297,
          0.03377077172035227,
          0.053608532599299236,
          0.22471958106940412,
          0.06116046009749762,
          0.2719524833319299,
          0.06705428427821272,
          0.00688687816051568
        ]
      ]
    ]
  },
  "E8_disordered_mixed": {
    "thresholds_plane": [
      -1.5369421807571553,
      0.16346558343581308,
      0.35877724873078554
    ],
    "accuracy": 0.981489764711254,
    "D": [
      [
        1.0388582177573424,
        0.9462462882894346,
        0.011307152850502442,
        0.003561064294248844
      ],
      [
        0.9462462882894347,
        1.0256562461215146,
        0.973468806500778,
        0.9342735962246146
      ],
      [
        0.011307152850502475,
        0.9734688065007777,
        0.13285983407244473,
        1.0088298637415287
      ],
      [
        0.0035610642942488424,
        0.9342735962246147,
        1.0088298637415285,
        1.047252158246516
      ]
    ],
    "probabilities": [
      [
        [
          0.023439072560498805,
          0.011333243767528124,
          0.08199951709317665,
          0.042827413392184606,
          0.1060771366227174,
          0.16838726951534774,
          0.10177170654652556,
          0.1832588136327361,
          0.12105698887010263,
          0.198699913706971,
          7.142049553686816e-06
        ],
        [
          0.037780324328802184,
          0.01768314315127286,
          0.13965451911917603,
          0.07090198903496975,
          0.13983906287132755,
          0.1779171363774657,
          0.08179477346425976,
          0.11014921413086498,
          0.07290565435269367,
          0.09730108532641235,
          0.0003193861321896279
        ],
        [
          0.0004931838968935847,
          0.0003067894711611792,
          0.0011333832652193928,
          0.00129286979802588,
          0.0017232378263186822,
          0.0018601291078266537,
          0.0008218978701134275,
          0.0012416690171764611,
          0.0007899968874389358,
          0.001253619797319342,
          0.00039037591300890284
        ],
        [
          0.00013556198412950627,
          0.00010810298801237336,
          0.00032292788243977054,
          0.0004197320633435923,
          0.0005652552966638286,
          0.000599865873623642,
          0.0002788160058280531,
          0.000357900413419361,
          0.000273419836831824,
          0.00038293351941453364,
          0.00011654843054235936
        ]
      ],
      [
        [
          0.037780324328802156,
          0.017683143151272906,
          0.1396545191191761,
          0.07090198903496969,
          0.13983906287132775,
          0.17791713637746598,
          0.08179477346425967,
          0.11014921413086474,
          0.0729056543526937,
          0.09730108532641236,
          0.0003193861321896275
        ],
        [
          0.2790907905961887,
          0.1923082112647225,
          0.10110391390213214,
          0.14170118384436448,
          0.14144983150551937,
          0.08259838565134585,
          0.01292338505280688,
          0.016104934690791856,
          0.011434342269482832,
          0.03552652702334836,
          0.01141474032081153
        ],
        [
          0.16882500252646782,
          0.08860848953562878,
          0.041742821690434306,
          0.08841446975547756,
          0.08952842880416002,
          0.06353078840787219,
          0.008992029106354734,
          0.12341716241524148,
          0.0076902190745722545,
          0.13170128189050043,
          0.16101811329406845
        ],
        [
          0.059273120613667934,
          0.1381004669950337,
          0.013538991200952739,
          0.11060063864625619,
          0.09434906036665501,
          0.08873954681327487,
          0.12804002621169713,
          0.047021925212304284,
          0.11489433120397956,
          0.022765920773547128,
          0.11694956818724607
        ]
      ],
      [
        [
          0.0004931838968935856,
          0.0003067894711611791,
          0.0011333832652193978,
          0.0012928697980258822,
          0.0017232378263186796,
          0.0018601291078266663,
          0.0008218978701134237,
          0.0012416690171764596,
          0.0007899968874389403,
          0.0012536197973193545,
          0.000390375913008906
        ],
        [
          0.1688250025264677,
          0.08860848953562855,
          0.04174282169043438,
          0.0884144697554774,
          0.08952842880416001,
          0.06353078840787209,
          0.008992029106354727,
          0.12341716241524178,
          0.007690219074572257,
          0.1317012818905005,
          0.16101811329406845
        ],
        [
          0.017159146784471495,
          0.01607788216525228,
          0.011499105101007875,
          0.014853353713807582,
          0.010481803928947282,
          0.006476844945451194,
          0.007082545625012366,
          0.012228374379396539,
          0.0048940318148587535,
          0.013553809846250844,
          0.018552935767988513
        ],
        [
          0.043012620341444034,
          0.1384379220838084,
          0.1884947443969358,
          0.07707528643217083,
          0.02393427506639266,
          0.006872758810371835,
          0.09301615106430616,
          0.07568136223997315,
          0.08271324849412548,
          0.08339742403996228,
          0.19619407077203804
        ]
      ],
      [
        [
          0.00013556198412950724,
          0.00010810298801237408,
          0.00032292788243977195,
          0.0004197320633435931,
          0.0005652552966638274,
          0.0005998658736236405,
          0.00027881600582805324,
          0.0003579004134193597,
          0.00027341983683182254,
          0.00038293351941453267,
          0.0001165484305423597
        ],
        [
          0.059273120613668046,
          0.13810046699503387,
          0.013538991200952689,
          0.11060063864625609,
          0.09434906036665519,
          0.08873954681327476,
          0.12804002621169724,
          0.04702192521230417,
          0.1148943312039793,
          0.022765920773547145,
          0.11694956818724617
        ],
        [
          0.043012620341444,
          0.1384379220838085,
          0.18849474439693595,
          0.07707528643217074,
          0.023934275066392632,
          0.006872758810371828,
          0.09301615106430622,
          0.0756813622399731,
          0.08271324849412527,
          0.0833974240399623,
          0.19619407077203796
        ],
        [
          0.061271362676035106,
          0.013790834352664517,
          0.035622688793369495,
          0.10320807758915737,
          0.04211258747978519,
          0.06349704910698814,
          0.25233497533053906,
          0.07266941043911967,
          0.3040808973462755,
          0.07861521872912026,
          0.020049056403461527
        ]
      ]
    ]
  }
}


==> anc/benchmarks/paper_probability_tables.json <==
{
  "E6_ordered": {
    "0,0": [
      0.0073,
      0.0058,
      0.006,
      0.0162,
      0.0002,
      0.0108,
      0.0077,
      0.0068,
      0.0608
    ],
    "0,1": [
      0.1736,
      0.1392,
      0.1035,
      0.1958,
      0.0097,
      0.1359,
      0.1025,
      0.104,
      0.9641
    ],
    "0,2": [
      0.0005,
      0.0004,
      0.0005,
      0.001,
      0.0003,
      0.0007,
      0.0005,
      0.0005,
      0.0045
    ],
    "1,1": [
      0.29,
      0.431,
      0.5731,
      0.1822,
      0.9603,
      0.4333,
      0.5735,
      0.5697,
      4.0131
    ],
    "1,2": [
      0.1736,
      0.1392,
      0.1035,
      0.1958,
      0.0097,
      0.1359,
      0.1025,
      0.104,
      0.9641
    ],
    "2,2": [
      0.0073,
      0.0058,
      0.006,
      0.0162,
      0.0002,
      0.0108,
      0.0077,
      0.0068,
      0.0608
    ]
  },
  "E6_disordered": {
    "0,0": [
      0.0716,
      0.0246,
      0.146,
      0.2736,
      0.0164,
      0.1913,
      0.147,
      0.1441,
      1.0147
    ],
    "0,1": [
      0.1732,
      0.1431,
      0.1065,
      0.0398,
      0.1747,
      0.1409,
      0.1068,
      0.1074,
      0.9923
    ],
    "0,2": [
      0.0646,
      0.1821,
      0.1368,
      0.1442,
      0.1249,
      0.0223,
      0.1361,
      0.136,
      0.947
    ],
    "1,1": [
      0.035,
      0.014,
      0.0083,
      0.0053,
      0.0188,
      0.0091,
      0.0068,
      0.0102,
      0.1075
    ],
    "1,2": [
      0.1732,
      0.1431,
      0.1065,
      0.0398,
      0.1747,
      0.1409,
      0.1068,
      0.1074,
      0.9923
    ],
    "2,2": [
      0.0716,
      0.0246,
      0.146,
      0.2736,
      0.0164,
      0.1913,
      0.147,
      0.1441,
      1.0147
    ]
  },
  "E7_ordered": {
    "0,0": [
      0.0023,
      0.0385,
      0.0383,
      0.1044,
      0.0562,
      0.2392,
      0.1029,
      0.0016,
      0.3146,
      0.0053,
      0.9032
    ],
    "0,1": [
      0.1076,
      0.0217,
      0.1978,
      0.0837,
      0.046,
      0.1204,
      0.012,
      0.0552,
      0.1232,
      0.1735,
      0.9411
    ],
    "0,2": [
      0.0687,
      0.1217,
      0.0296,
      0.1209,
      0.1131,
      0.1301,
      0.1082,
      0.0381,
      0.077,
      0.1174,
      0.9247
    ],
    "0,3": [
      0.0001,
      0.0001,
      0.0001,
      0.0001,
      0.0001,
      0.0001,
      0.0002,
      0.0001,
      0.0001,
      0.0001,
      0.001
    ],
    "1,1": [
      0.0168,
      0.0126,
      0.0245,
      0.0131,
      0.0109,
      0.0204,
      0.0048,
      0.0142,
      0.0185,
      0.0373,
      0.173
    ],
    "1,2": [
      0.0313,
      0.2069,
      0.0802,
      0.1016,
      0.1121,
      0.0381,
      0.0631,
      0.1609,
      0.0536,
      0.1719,
      1.0196
    ],
    "1,3": [
      0.0001,
      0.0002,
      0.0002,
      0.0004,
      0.0005,
      0.0002,
      0.0007,
      0.0007,
      0.0003,
      0.0002,
      0.0035
    ],
    "2,2": [
      0.3373,
      0.1227,
      0.0359,
      0.1673,
      0.1983,
      0.0615,
      0.1677,
      0.0572,
      0.0284,
      0.031,
      1.2073
    ],
    "2,3": [
      0.1116,
      0.0611,
      0.1398,
      0.0497,
      0.0924,
      0.0486,
      0.171,
      0.1995,
      0.0624,
      0.0003,
      0.9364
    ],
    "3,3": [
      0.0049,
      0.0027,
      0.006,
      0.0025,
      0.0061,
      0.004,
      0.0141,
      0.0179,
      0.0055,
      0.0,
      0.0636
    ]
  },
  "E7_disordered": {
    "0,0": [
      0.0104,
      0.0029,
      0.0041,
      0.0029,
      0.0154,
      0.0066,
      0.0001,
      0.0212,
      0.0003,
      0.0639
    ],
    "0,1": [
      0.2366,
      0.0712,
      0.0831,
      0.0492,
      0.1896,
      0.0814,
      0.0051,
      0.2431,
      0.0131,
      0.9723
    ],
    "0,2": [
      0.0004,
      0.0007,
      0.0007,
      0.0007,
      0.001,
      0.0008,
      0.0004,
      0.0008,
      0.0009,
      0.0064
    ],
    "1,1": [
      0.4513,
      0.4043,
      0.49,
      0.3995,
      0.4027,
      0.1605,
      0.3846,
      0.2973,
      0.9473,
      3.9374
    ],
    "1,2": [
      0.0248,
      0.1731,
      0.13,
      0.1799,
      0.0644,
      0.2083,
      0.1553,
      0.0509,
      0.0117,
      0.9984
    ],
    "2,2": [
      0.0147,
      0.103,
      0.0784,
      0.138,
      0.0719,
      0.2518,
      0.2938,
      0.092,
      0.001,
      1.0445
    ]
  },
  "E8_ordered": {
    "0,0": [
      0.0037,
      0.0065,
      0.0043,
      0.0013,
      0.0047,
      0.0093,
      0.0061,
      0.0116,
      0.0081,
      0.0133,
      0.0,
      0.0688
    ],
    "0,1": [
      0.0792,
      0.1394,
      0.0919,
      0.027,
      0.0703,
      0.1127,
      0.0688,
      0.1244,
      0.0823,
      0.1355,
      0.0,
      0.9314
    ],
    "0,2": [
      0.0001,
      0.0002,
      0.0005,
      0.0005,
      0.0009,
      0.0013,
      0.0007,
      0.0011,
      0.0007,
      0.001,
      0.0,
      0.0069
    ],
    "0,3": [
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0
    ],
    "1,1": [
      0.1113,
      0.3565,
      0.0246,
      0.0878,
      0.1562,
      0.1704,
      0.0626,
      0.0514,
      0.0349,
      0.022,
      0.0013,
      1.0788
    ],
    "1,2": [
      0.0042,
      0.0185,
      0.1112,
      0.1317,
      0.1795,
      0.1741,
      0.0712,
      0.1045,
      0.0691,
      0.1143,
      0.0118,
      0.9902
    ],
    "1,3": [
      0.0003,
      0.0002,
      0.0006,
      0.0005,
      0.0008,
      0.0007,
      0.0009,
      0.0005,
      0.0009,
      0.0004,
      0.0017,
      0.0074
    ],
    "2,2": [
      0.295,
      0.2101,
      0.4701,
      0.4449,
      0.2688,
      0.1484,
      0.2697,
      0.3656,
      0.197,
      0.3432,
      0.9284,
      3.9413
    ],
    "2,3": [
      0.2068,
      0.0541,
      0.0455,
      0.0718,
      0.0328,
      0.0455,
      0.1819,
      0.0531,
      0.2173,
      0.0572,
      0.0214,
      0.9873
    ],
    "3,3": [
      0.0088,
      0.0023,
      0.0016,
      0.0032,
      0.0018,
      0.0034,
      0.0148,
      0.0042,
      0.0197,
      0.0048,
      0.0003,
      0.0649
    ]
  },
  "E8_disordered": {
    "0,0": [
      0.024,
      0.012,
      0.0827,
      0.0417,
      0.106,
      0.1677,
      0.1015,
      0.1829,
      0.121,
      0.1992,
      0.0001,
      1.0388
    ],
    "0,1": [
      0.0383,
      0.0181,
      0.1404,
      0.0708,
      0.1397,
      0.1773,
      0.0821,
      0.1107,
      0.0734,
      0.0971,
      0.0003,
      0.9481
    ],
    "0,2": [
      0.0009,
      0.0005,
      0.0023,
      0.0021,
      0.0033,
      0.0034,
      0.0013,
      0.0021,
      0.0011,
      0.0021,
      0.0004,
      0.0196
    ],
    "0,3": [
      0.0001,
      0.0001,
      0.0001,
      0.0001,
      0.0002,
      0.0002,
      0.0001,
      0.0001,
      0.0001,
      0.0001,
      0.0001,
      0.0011
    ],
    "1,1": [
      0.2746,
      0.1896,
      0.0975,
      0.1429,
      0.1433,
      0.0819,
      0.015,
      0.0174,
      0.0128,
      0.0362,
      0.0181,
      1.0294
    ],
    "1,2": [
      0.1747,
      0.0971,
      0.0454,
      0.0982,
      0.0975,
      0.0723,
      0.0169,
      0.128,
      0.0142,
      0.1361,
      0.1669,
      1.0475
    ],
    "1,3": [
      0.055,
      0.1288,
      0.0111,
      0.1044,
      0.087,
      0.0812,
      0.1231,
      0.0436,
      0.1102,
      0.0201,
      0.111,
      0.8755
    ],
    "2,2": [
      0.0426,
      0.0442,
      0.0441,
      0.0294,
      0.0181,
      0.0118,
      0.0247,
      0.0284,
      0.0239,
      0.0304,
      0.0675,
      0.3649
    ],
    "2,3": [
      0.0384,
      0.1291,
      0.175,
      0.0743,
      0.0217,
      0.0081,
      0.0936,
      0.0706,
      0.0862,
      0.078,
      0.175,
      0.9498
    ],
    "3,3": [
      0.0441,
      0.0069,
      0.0272,
      0.0864,
      0.0338,
      0.0536,
      0.2247,
      0.0612,
      0.272,
      0.0671,
      0.0069,
      0.8837
    ]
  }
}


==> anc/code/plot_light_spectra.py <==
"""Rebuild the Section IV absolute-energy spectra from saved Ec=20 levels.

Run from the ancillary package directory:
    python code/plot_light_spectra.py --out-dir ../reproduced/figures

The script only reads saved energies. It sorts them by physical sector and
energy at each L, then joins matching global ranks with straight lines.
"""

from __future__ import annotations

import argparse
import csv
import math
from collections import defaultdict
from pathlib import Path
from typing import Iterable

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt


OVERLEAF = Path(__file__).resolve().parents[1]
PACKAGED_DATA = OVERLEAF / "data" / "spectra" / "raw_spectrum_points.csv"
FIGURES = Path.cwd() / "reproduced" / "figures"
ENERGY_CUTOFF = 20
COUPLING_MAGNITUDE = 0.1
PERIODIC_RANKS = 12
DEFECT_RANKS = 8

PHASES = ("ordered", "disordered")
MODELS = (6, 7, 8)

# Preserve the order from the corresponding Section IV light-channel tables,
# keeping each decoupled defect subspace (component, spin) in its own panel.
DEFECT_SUBSPACES: dict[int, tuple[tuple[str, int, float], ...]] = {
    6: (
        (r"0_A", 6, 0.0),
        (r"0_B", 13, 0.0),
        (r"\frac{1}{6}", 1, 1 / 6),
        (r"(\frac{5}{12})_A", 7, 5 / 12),
        (r"(\frac{5}{12})_B", 8, 5 / 12),
        (r"\frac{1}{2}", 12, 1 / 2),
        (r"-\frac{1}{3}", 14, -1 / 3),
        (r"-\frac{1}{4}", 5, -1 / 4),
    ),
    7: (
        (r"0_A", 22, 0.0),
        (r"0_B", 13, 0.0),
        (r"0_C", 7, 0.0),
        (r"\frac{1}{9}", 1, 1 / 9),
        (r"-\frac{2}{9}", 6, -2 / 9),
        (r"-\frac{1}{3}", 12, -1 / 3),
        (r"\frac{1}{3}", 8, 1 / 3),
        (r"-\frac{4}{9}", 21, -4 / 9),
        (r"(\frac{4}{9})_A", 14, 4 / 9),
        (r"(\frac{4}{9})_B", 15, 4 / 9),
    ),
    8: (
        (r"0_A", 23, 0.0),
        (r"0_B", 33, 0.0),
        (r"0_C", 10, 0.0),
        (r"\frac{1}{15}", 1, 1 / 15),
        (r"-\frac{1}{5}", 9, -1 / 5),
        (r"\frac{4}{15}", 11, 4 / 15),
        (r"-\frac{1}{3}", 22, -1 / 3),
        (r"-\frac{2}{5}", 32, -2 / 5),
        (r"\frac{2}{5}", 24, 2 / 5),
        (r"(\frac{7}{15})_A", 34, 7 / 15),
        (r"(\frac{7}{15})_B", 35, 7 / 15),
    ),
}

RANK_COLORS = (
    "#0072B2", "#D55E00", "#009E73", "#CC79A7", "#E69F00", "#56B4E9",
    "#332288", "#117733", "#AA4499", "#882255", "#44AA99", "#999933",
)

EXPORT_FIELDS = (
    "model", "phase", "geometry", "g", "L", "Ec", "component", "rank",
    "spin", "energy",
)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--data-dir",
        type=Path,
        help=(
            "raw scan root containing E6_periodic/levels.csv, etc., or a flat "
            "CSV exported by --export-data. Defaults to packaged raw data when "
            "available, otherwise the local scan results."
        ),
    )
    parser.add_argument(
        "--out-dir",
        type=Path,
        default=FIGURES,
        help="directory for the eight spectrum PDFs (default: ./reproduced/figures)",
    )
    parser.add_argument(
        "--export-data",
        type=Path,
        help="also write the selected Ec=20 raw levels as one portable CSV",
    )
    parser.add_argument(
        "--defect-only",
        action="store_true",
        help="only rebuild the four defect-circle spectrum PDFs",
    )
    return parser.parse_args()


def phase_for(model: int, coupling: float) -> str:
    if abs(coupling) != COUPLING_MAGNITUDE:
        raise ValueError(f"Unexpected E{model} coupling g={coupling}; expected |g|=0.1")
    if model in (6, 8):
        return "common"
    return "ordered" if coupling < 0 else "disordered"


def _normalise_row(
    source: dict[str, str],
    *,
    model: int | None = None,
    geometry: str | None = None,
    path: Path,
    row_number: int,
) -> dict[str, str]:
    model_value = int(source["model"]) if source.get("model") else model
    geometry_value = source.get("geometry") or geometry
    if model_value not in MODELS or geometry_value not in ("periodic", "defect"):
        raise ValueError(f"{path}:{row_number}: invalid model or geometry")

    required = ("g", "L", "Ec", "component", "rank", "energy")
    missing = [field for field in required if not source.get(field)]
    if missing:
        raise ValueError(f"{path}:{row_number}: missing fields {missing}")

    coupling = float(source["g"])
    length = float(source["L"])
    cutoff = int(float(source["Ec"]))
    energy = float(source["energy"])
    if not math.isfinite(length) or not math.isfinite(energy):
        raise ValueError(f"{path}:{row_number}: non-finite L or energy")
    if geometry_value == "defect" and not source.get("spin"):
        raise ValueError(f"{path}:{row_number}: defect level has no physical spin")
    spin = source.get("spin", "0") or "0"

    return {
        "model": str(model_value),
        "phase": phase_for(model_value, coupling),
        "geometry": geometry_value,
        "g": str(coupling),
        "L": str(length),
        "Ec": str(cutoff),
        "component": source.get("component", ""),
        "rank": source.get("rank", source.get("energy_rank", "")),
        "spin": spin,
        "energy": str(energy),
    }


def _read_csv(
    path: Path, *, model: int | None = None, geometry: str | None = None
) -> list[dict[str, str]]:
    with path.open("r", newline="", encoding="utf-8-sig") as source:
        reader = csv.DictReader(source)
        fields = set(reader.fieldnames or ())
        required = {"g", "L", "Ec", "energy"}
        if not required.issubset(fields):
            raise ValueError(f"{path} is missing columns {sorted(required - fields)}")
        rows = []
        for row_number, row in enumerate(reader, start=2):
            if not row.get("Ec") or int(float(row["Ec"])) != ENERGY_CUTOFF:
                continue
            rows.append(
                _normalise_row(
                    row, model=model, geometry=geometry, path=path,
                    row_number=row_number,
                )
            )
    return rows


def load_rows(data_path: Path) -> list[dict[str, str]]:
    if data_path.is_file():
        rows = _read_csv(data_path)
    else:
        rows = []
        missing = []
        for model in MODELS:
            for geometry in ("periodic", "defect"):
                levels = data_path / f"E{model}_{geometry}" / "levels.csv"
                if not levels.is_file():
                    missing.append(levels)
                    continue
                rows.extend(_read_csv(levels, model=model, geometry=geometry))
        if missing:
            raise FileNotFoundError(
                "Raw scan is incomplete; missing levels files:\n"
                + "\n".join(str(path) for path in missing)
            )
    if not rows:
        raise ValueError(f"No Ec={ENERGY_CUTOFF} energy levels found in {data_path}")
    return rows


def export_rows(rows: Iterable[dict[str, str]], path: Path) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    ordered = sorted(
        rows,
        key=lambda row: (
            int(row["model"]), row["geometry"], float(row["g"]),
            float(row["L"]), int(row["component"] or 0),
            int(row["rank"] or 0), float(row["energy"]),
        ),
    )
    with path.open("w", newline="", encoding="utf-8") as target:
        writer = csv.DictWriter(target, fieldnames=EXPORT_FIELDS)
        writer.writeheader()
        writer.writerows({field: row[field] for field in EXPORT_FIELDS} for row in ordered)
    print(f"Exported {len(ordered)} raw levels to {path}")


def _phase_rows(
    rows: Iterable[dict[str, str]], model: int, geometry: str, phase: str
) -> list[dict[str, str]]:
    result = [
        row for row in rows
        if int(row["model"]) == model
        and row["geometry"] == geometry
        and row["phase"] == phase
        and (model == 7 or float(row["g"]) == -COUPLING_MAGNITUDE)
    ]
    if not result:
        raise ValueError(f"No E{model} {geometry} levels for phase {phase}")
    return result


def _ordered_by_volume(
    rows: Iterable[dict[str, str]],
    *,
    spin: float | None = None,
    component: int | None = None,
) -> dict[float, list[dict[str, str]]]:
    grouped: dict[float, list[dict[str, str]]] = defaultdict(list)
    for row in rows:
        if spin is not None and abs(float(row["spin"]) - spin) > 1e-8:
            continue
        if component is not None and int(row["component"]) != component:
            continue
        grouped[float(row["L"])].append(row)
    for levels in grouped.values():
        levels.sort(
            key=lambda row: (
                float(row["energy"]), int(row["component"] or 0),
                int(row["rank"] or 0),
            )
        )
    return dict(sorted(grouped.items()))


def _rank_curves(
    by_volume: dict[float, list[dict[str, str]]], maximum: int
) -> tuple[list[list[tuple[float, float]]], list[float]]:
    if not by_volume:
        raise ValueError("No saved volumes for the selected spectrum")
    available = min(len(levels) for levels in by_volume.values())
    count = min(maximum, available)
    if count == 0:
        raise ValueError("No globally ranked levels are available at every saved L")
    curves = [
        [
            (length, float(levels[rank]["energy"]))
            for length, levels in by_volume.items()
        ]
        for rank in range(count)
    ]
    return curves, [length for length in by_volume]


def _energy_limits(curves: Iterable[list[tuple[float, float]]]) -> tuple[float, float]:
    lowest = min(energy for curve in curves for _, energy in curve)
    # Keep the low-energy part legible while the UV levels leave the frame.
    return math.floor(lowest - 0.12), 6.0


def _x_ticks(lengths: list[float], step: float = 0.5) -> list[float]:
    first = math.ceil(min(lengths) / step) * step
    last = max(lengths)
    ticks = []
    tick = first
    while tick <= last + 1e-9:
        ticks.append(round(tick, 3))
        tick += step
    return ticks or [min(lengths), max(lengths)]


def _title(model: int, geometry: str, phase: str) -> str:
    system = "periodic ($P=0$)" if geometry == "periodic" else r"$y$-defect"
    theory = rf"$E_{{{model}}}+\lambda\phi_{{2,1}}$"
    if model in (6, 8):
        coupling = r"\pm0.1"
    else:
        coupling = "-0.1" if phase == "ordered" else "+0.1"
    return rf"{theory}, {system}, $E_c=20$, $\lambda={coupling}$"


def _style_axes(ax: plt.Axes, *, title: str | None = None) -> None:
    if title:
        ax.set_title(title, fontsize=8.4, pad=3)
    ax.set_xlabel(r"$L$", labelpad=2)
    ax.set_ylabel(r"$\varepsilon_n(L)$", labelpad=2)
    ax.grid(color="#aeb5bd", alpha=0.42, linewidth=0.45)
    ax.tick_params(axis="both", labelsize=8.6, length=3, width=0.55, pad=2)


def _draw_curves(
    ax: plt.Axes, curves: list[list[tuple[float, float]]]
) -> None:
    for rank, curve in enumerate(curves):
        ax.plot(
            [point[0] for point in curve],
            [point[1] for point in curve],
            color=RANK_COLORS[rank],
            linewidth=0.9,
            alpha=0.96,
            solid_capstyle="round",
        )


def plot_periodic(
    rows: list[dict[str, str]], model: int, phase: str, out_dir: Path
) -> None:
    phase_rows = _phase_rows(rows, model, "periodic", phase)
    by_volume = _ordered_by_volume(phase_rows)
    curves, lengths = _rank_curves(by_volume, PERIODIC_RANKS)
    limits = _energy_limits(curves)

    fig, ax = plt.subplots(figsize=(7.15, 4.2))
    _draw_curves(ax, curves)
    ax.set_xlim(min(lengths), max(lengths))
    ax.set_ylim(*limits)
    ax.set_xticks(_x_ticks(lengths, step=2))
    _style_axes(ax)
    ax.set_title(_title(model, "periodic", phase), fontsize=10.0, pad=8)
    fig.subplots_adjust(left=0.105, right=0.99, bottom=0.12, top=0.88)

    suffix = "_disordered" if model == 7 and phase == "disordered" else ""
    output = out_dir / f"e{model}_periodic{suffix}.pdf"
    fig.savefig(output, metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)
    print(
        f"Wrote {output}: L={len(lengths)}, globally sorted P=0 ranks="
        f"{len(curves)}, y={limits}"
    )


def _subspace_group(
    rows: list[dict[str, str]],
    model: int,
    phase: str,
    label: str,
    component: int,
    spin: float,
) -> dict[float, list[dict[str, str]]]:
    grouped = _ordered_by_volume(rows, spin=spin, component=component)
    if not grouped:
        raise ValueError(
            f"No E{model} defect levels for subspace {label} "
            f"(component={component}, spin={spin}), phase={phase}"
        )
    return grouped


def plot_defect(
    rows: list[dict[str, str]], model: int, phase: str, out_dir: Path
) -> None:
    phase_rows = _phase_rows(rows, model, "defect", phase)
    sectors = [
        (label, _subspace_group(phase_rows, model, phase, label, component, spin))
        for label, component, spin in DEFECT_SUBSPACES[model]
    ]
    series = [(label, *_rank_curves(grouped, DEFECT_RANKS))
              for label, grouped in sectors]
    limits = _energy_limits(curve for _, curves, _ in series for curve in curves)

    columns = 4
    panel_rows = math.ceil(len(series) / columns)
    fig_width = 7.25
    fig_height = 0.85 + panel_rows * 1.62
    fig = plt.figure(figsize=(fig_width, fig_height))
    grid = fig.add_gridspec(panel_rows, 2 * columns)
    for index, (label, curves, lengths) in enumerate(series):
        row, column = divmod(index, columns)
        panels_in_row = min(columns, len(series) - row * columns)
        start = columns - panels_in_row + 2 * column
        ax = fig.add_subplot(grid[row, start:start + 2])
        _draw_curves(ax, curves)
        ax.set_xlim(min(lengths), max(lengths))
        ax.set_ylim(*limits)
        ax.set_xticks(_x_ticks(lengths, step=5))
        _style_axes(ax, title=rf"$s={label}$")
        ax.set_title(rf"$s={label}$", fontsize=8.2, pad=5)
        ax.tick_params(axis="both", labelsize=7.6, length=2.8, width=0.55, pad=2)
        ax.set_xlabel("")
        ax.set_ylabel("")

    fig.suptitle(_title(model, "defect", phase), fontsize=10.0, y=0.985)
    fig.supxlabel(r"$L$", fontsize=8.4, y=0.012)
    fig.supylabel(r"$\varepsilon_n(L)$", fontsize=8.4, x=0.014)
    bottom = 0.105 if panel_rows == 2 else 0.075
    top = 0.885 if panel_rows == 2 else 0.915
    fig.subplots_adjust(left=0.08, right=0.992, bottom=bottom, top=top,
                        wspace=0.95, hspace=0.52)

    suffix = "_disordered" if model == 7 and phase == "disordered" else ""
    output = out_dir / f"e{model}_defect{suffix}.pdf"
    fig.savefig(output, metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)
    ranks_per_sector = ", ".join(
        f"{label}: {len(curves)}" for label, curves, _ in series
    )
    print(
        f"Wrote {output}: subspaces={len(series)}, "
        f"rank counts [{ranks_per_sector}], y={limits}"
    )


def main() -> None:
    args = parse_args()
    data_path = args.data_dir
    if data_path is None:
        data_path = PACKAGED_DATA
    data_path = data_path.resolve()
    out_dir = args.out_dir.resolve()
    out_dir.mkdir(parents=True, exist_ok=True)

    plt.rcParams.update(
        {
            "font.family": "STIXGeneral",
            "font.size": 10.0,
            "mathtext.fontset": "stix",
            "pdf.fonttype": 42,
            "axes.facecolor": "white",
            "figure.facecolor": "white",
            "savefig.facecolor": "white",
        }
    )
    rows = load_rows(data_path)
    if args.export_data:
        export_rows(rows, args.export_data.resolve())
    print(f"Loaded {len(rows)} absolute Ec={ENERGY_CUTOFF} energies from {data_path}")

    for model in MODELS:
        for phase in (("common",) if model in (6, 8) else PHASES):
            if not args.defect_only:
                plot_periodic(rows, model, phase, out_dir)
            plot_defect(rows, model, phase, out_dir)


if __name__ == "__main__":
    main()


==> anc/code/replay.py <==
"""Recompute reference vacua, thresholds, probabilities and physical counts.

Inputs are exported numerical matrices and readout distributions. Benchmark
values are consulted only after all reconstruction steps, with --verify.
"""
from __future__ import annotations
import argparse,csv,json,sys
sys.dont_write_bytecode=True
from pathlib import Path
import numpy as np
from thresholds import optimize,self_check
ROOT=Path(__file__).resolve().parents[1]
def read(p):return json.loads(p.read_text(encoding='utf8'))
def dump(p,x):
    p.parent.mkdir(parents=True,exist_ok=True)
    p.write_text(json.dumps(x,indent=2,allow_nan=False,default=lambda v:v.tolist() if isinstance(v,np.ndarray) else v.item())+'\n',encoding='utf8')
def pack(x):return dict(real=x.real.tolist(),imag=x.imag.tolist())
def write_csv(p,rows):
    with p.open('w',newline='',encoding='utf8') as f:
        writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
def reference(row):
    O=np.array(row['O_cylinder'],complex);charges=np.array(row['y_charges'])
    assert np.max(abs(O-O.conj().T))<1e-12
    mu,U=np.linalg.eigh(O)
    # One common eigenvector-phase convention, chosen using only the line
    # matrix, not excitation data or a proposed quiver.
    C=U.conj().T@(charges[:,None]*U)
    phases=np.ones(len(mu),complex);seen={0}
    while len(seen)<len(mu):
        _,_,_,a,b=max((abs(C[a,b]),-a,-b,a,b) for a in sorted(seen) for b in range(len(mu)) if b not in seen)
        assert abs(C[a,b])>1e-14
        phases[b]=phases[a]*C[a,b].conj()/abs(C[a,b]);seen.add(b)
    U*=phases[None,:];C=U.conj().T@(charges[:,None]*U)
    assert np.max(abs(C.imag))<1e-10
    j=np.rint(C.real).astype(int)
    assert j.min()>=0 and np.max(abs(C.real-j))<.02
    return dict(mu=mu,U=U,C=C,j=j,checks=dict(eigenpair=float(np.max(abs(O@U-U*mu))),
        orthonormality=float(np.max(abs(U.conj().T@U-np.eye(len(mu))))),
        line_spectrum=float(np.max(abs(np.linalg.eigvalsh(C)-np.sort(charges))))))
def effects_checks(A):
    n=A.shape[-1]
    result=dict(hermiticity=float(np.max(abs(A-A.conj().swapaxes(-1,-2)))),
        completeness=float(np.max(abs(A.sum(axis=(0,1))-np.eye(n)))),
        minimum_eigenvalue=float(np.linalg.eigvalsh(A).min()))
    assert result['hermiticity']<1e-9 and result['completeness']<1e-9
    assert result['minimum_eigenvalue']>-1e-9
    return result
def main():
    ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--output',type=Path,required=True);ap.add_argument('--verify',action='store_true')
    args=ap.parse_args();args.output.mkdir(parents=True,exist_ok=True)
    cases=read(ROOT/'data/cases.json');inputs=read(ROOT/'data/references.json')
    refs={key:reference(row) for key,row in inputs.items()}
    results={};probrows=[];pairrows=[];summary=[];massrows=[]
    for key,case in cases.items():
        ref=refs[case['reference']]
        with np.load(ROOT/case['readout_file']) as z:readings=z['readings'];truth=z['probabilities']
        # The probabilities are the spectral readout distributions of the
        # SAME phi77/phi55/phi44 references for every tested probe.
        means=readings@truth
        assert np.all(np.diff(means)>0)
        cal=optimize(readings,truth,means)
        if case['cylinder_factor'] is not None:
            assert np.max(abs(means*case['cylinder_factor']-ref['mu']))<3e-9
        with np.load(ROOT/case['effects_file']) as z:LR=z['LR'];RL=z['RL']
        # Both exported arrays already have physical axes (left vacuum,right
        # vacuum). The reverse measurement's axes were swapped on export.
        E=(LR+RL)/2
        checks={name:effects_checks(A) for name,A in [('LR',LR),('RL',RL),('average',E)]}
        probability=np.diagonal(E,axis1=-2,axis2=-1).real
        D=probability.sum(axis=-1);j=ref['j'];nv=len(j);n=E.shape[-1]
        assert np.max(abs(probability.sum(axis=(0,1))-1))<1e-9
        # Keep raw leakage at zero-j pairs visible in the diagnostic matrix.
        # The separate supported matrix follows the selected-defect convention.
        divided=np.divide(D,j,out=np.zeros_like(D),where=j>0)
        diagnostic=np.where(j>0,divided,D)
        rounded=np.rint(divided).astype(int)
        result=dict(reference_case=case['reference'],mu_cylinder=ref['mu'],U=pack(ref['U']),C=pack(ref['C']),j=j,
            calibration=cal,readout_means_plane=means,probabilities=probability,D=D,
            diagnostic_Qhat=diagnostic,supported_Q=divided,rounded_supported_Q=rounded,
            checks=checks,reference_checks=ref['checks'],channel_labels=case['channel_labels'])
        results[key]=result;dump(args.output/f'{key}.json',result)
        from fractions import Fraction
        for channel,label in zip(case['channels'],case['channel_labels']):
            gap=float(channel['energy'])-case['defect_vacuum_energy'];spin=float(Fraction(str(channel['spin'])))
            mass2=gap*gap-(2*np.pi*spin/18)**2
            assert mass2>0
            massrows.append(dict(case=key,channel=label,energy=channel['energy'],vacuum_energy=case['defect_vacuum_energy'],gap=gap,spin=spin,mass_estimate=float(np.sqrt(mass2))))
        for a in range(nv):
            for b in range(nv):
                pairrows.append(dict(case=key,a=a,b=b,C_real=ref['C'][a,b].real,j=int(j[a,b]),D=D[a,b],
                    diagnostic_Qhat=diagnostic[a,b],supported_Q=divided[a,b],rounded_supported_Q=int(rounded[a,b])))
                for xi,label in enumerate(case['channel_labels']):
                    probrows.append(dict(case=key,a=a,b=b,channel=label,probability=probability[a,b,xi]))
        summary.append(dict(case=key,vacua=nv,channels=n,accuracy=cal['accuracy'],probability_sum=D.sum(),
            max_column_sum_error=float(np.max(abs(probability.sum(axis=(0,1))-1))),
            max_LR_RL_count_difference=float(np.max(abs(np.diagonal(LR-RL,axis1=-2,axis2=-1).sum(axis=-1))))))
    write_csv(args.output/'raw_probabilities.csv',probrows);write_csv(args.output/'pair_counts_and_quivers.csv',pairrows)
    write_csv(args.output/'summary.csv',summary)
    write_csv(args.output/'defect_channel_masses.csv',massrows)
    with np.load(ROOT/'data/controls/E8_disordered_Eop7.npz') as z:
        control=(z['LR']+z['RL'])/2
    control_checks=effects_checks(control)
    D7=np.diagonal(control,axis1=-2,axis2=-1).real.sum(axis=-1)
    D8=np.asarray(results['E8_disordered']['D'])
    dump(args.output/'E8_Eop7_to8_control.json',dict(D_Eop7=D7,D_Eop8=D8,difference=D8-D7,
        D22_Eop7=D7[2,2],D22_Eop8=D8[2,2],D22_change=D8[2,2]-D7[2,2],checks=control_checks,
        scope=read(ROOT/'data/controls/metadata.json')['scope']))
    verification=dict(threshold_algorithm=self_check())
    if args.verify:
        benchmark=read(ROOT/'benchmarks/numerical.json');errors={}
        for key,res in results.items():
            target=benchmark[key]
            err={name:float(np.max(abs(np.asarray(res[name])-np.asarray(target[name])))) for name in ('D','probabilities')}
            err['thresholds']=float(np.max(abs(np.asarray(res['calibration']['cuts'])-target['thresholds_plane'])))
            err['accuracy']=abs(res['calibration']['accuracy']-target['accuracy'])
            if 'mu_cylinder' in target:
                err['mu']=float(np.max(abs(np.asarray(res['mu_cylinder'])-target['mu_cylinder'])))
                err['C']=float(np.max(abs(np.array(res['C']['real'])+1j*np.array(res['C']['imag'])-target['C'])))
                # Eigenvector overall phases are conventional.
                U=np.array(res['U']['real'])+1j*np.array(res['U']['imag'])
                err['reference_projectors']=max(float(np.max(abs(np.outer(U[:,a],U[:,a].conj())-np.outer(np.array(target['reference_columns'])[:,a],np.array(target['reference_columns'])[:,a])))) for a in range(len(U)))
            assert max(err.values())<5e-9,(key,err)
            errors[key]=err
        verification['benchmark_errors']=errors
        paper=read(ROOT/'benchmarks/paper_probability_tables.json');paper_errors={}
        for key,table in paper.items():
            res=results[key];maximum=0.
            for pair,values in table.items():
                a,b=map(int,pair.split(','))
                measured=np.r_[np.asarray(res['probabilities'])[a,b],np.asarray(res['D'])[a,b]]
                maximum=max(maximum,float(np.max(abs(measured-values))))
            assert maximum<5.001e-5,(key,maximum)
            paper_errors[key]=maximum
        verification['paper_four_decimal_table_errors']=paper_errors
    dump(args.output/'verification.json',verification)
    print(json.dumps(dict(cases=len(results),verified=args.verify,maximum_column_sum_error=max(r['max_column_sum_error'] for r in summary))))
if __name__=='__main__':main()


==> anc/code/replay_spectra.py <==
"""Compute gaps, heavy bands and cutoff comparisons from raw saved energies."""
from __future__ import annotations
import argparse,csv,json,math
from collections import defaultdict
from pathlib import Path
import numpy as np
ROOT=Path(__file__).resolve().parents[1]
def rows(p):
    with p.open(newline='',encoding='utf-8-sig') as f:return list(csv.DictReader(f))
def write(p,data):
    with p.open('w',newline='',encoding='utf8') as f:
        w=csv.DictWriter(f,fieldnames=list(data[0]));w.writeheader();w.writerows(data)
def main():
    ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--output',type=Path,required=True);ap.add_argument('--plots',action='store_true')
    args=ap.parse_args();args.output.mkdir(parents=True,exist_ok=True)
    raw=rows(ROOT/'data/spectra/raw_spectrum_points.csv');groups=defaultdict(list)
    for r in raw:
        if r['geometry']=='periodic' and abs(float(r['spin']))<1e-10:
            groups[(r['model'],r['phase'],float(r['L']))].append(float(r['energy']))
    periodic=[]
    for (model,phase,L),e in sorted(groups.items()):
        if L not in (10,14,18):continue
        e=sorted(e)
        for i in range(1,12):periodic.append(dict(model=model,phase=phase,L=L,rank=i,gap=e[i]-e[0]))
    write(args.output/'periodic_gaps_L10_14_18.csv',periodic)
    source=rows(ROOT/'data/spectra/heavy_periodic_levels.csv');groups=defaultdict(list)
    for r in source:groups[(r['model'],r['tag'],float(r['g']),int(r['Ec']),float(r['L']))].append(r)
    derived=[];branches=[]
    for (model,tag,g,Ec,L),rs in sorted(groups.items()):
        rs=sorted(rs,key=lambda r:float(r['energy']));energy=np.array([float(r['energy']) for r in rs]);gap=energy-energy[0]
        a,b=sorted(np.argsort(np.diff(energy[:min(14,len(energy))]))[-2:]+1)
        mL=float(np.mean(gap[a:b]));selected=[(r,d) for r,d in zip(rs[b:],gap[b:]) if d<2*mL]
        heavy=np.array([d for _,d in selected]);assert len(heavy)>0
        k={'E6':10,'E7':16,'E8':28}[model];exact=2*math.cos(math.pi*(k-4)/(6*k))
        derived.append(dict(model=model,tag=tag,g=g,Ec=Ec,L=L,N_vac=int(a),N_light=int(b-a),N_heavy=len(heavy),
                            E0=float(energy[0]),mL=mL,mH=float(heavy.mean()),ratio_mean=float(heavy.mean()/mL),exact_ratio=exact))
        for i,(r,d) in enumerate(selected,1):branches.append(dict(model=model,tag=tag,g=g,Ec=Ec,L=L,branch=i,
            component=r['component'],rank=r['rank'],gap=float(d),mL=mL,B=float(2*mL-d),ratio=float(d/mL)))
    write(args.output/'heavy_groups.csv',derived);write(args.output/'heavy_branches.csv',branches)
    benchmark={(r['tag'],int(r['Ec']),float(r['L'])):r for r in rows(ROOT/'benchmarks/heavy_summary.csv')}
    errors=[]
    for r in derived:
        expected=benchmark[r['tag'],r['Ec'],r['L']]
        errors.extend(abs(r[k]-float(expected[s])) for k,s in [('mL','mL'),('mH','mH'),('ratio_mean','ratio_mean')])
        actual=sorted(x['gap'] for x in branches if x['tag']==r['tag'] and x['Ec']==r['Ec'] and x['L']==r['L'])
        wanted=sorted(float(expected[f'H{i}']) for i in range(1,5) if math.isfinite(float(expected[f'H{i}'])))
        assert len(actual)==len(wanted);errors.extend(abs(a-b) for a,b in zip(actual,wanted))
    assert max(errors)<2e-10,max(errors)
    cutoff=[r for r in branches if r['L']==18 and r['Ec'] in (16,18,20,22)]
    write(args.output/'heavy_cutoff_L18.csv',cutoff)
    write(args.output/'heavy_L18_Ec20.csv',[r for r in branches if r['L']==18 and r['Ec']==20])
    (args.output/'verification.json').write_text(json.dumps(dict(groups=len(derived),maximum_benchmark_error=max(errors),
        selection='Two largest energy gaps among first14 levels separate vacuum/light; subsequent heavy levels satisfy gap<2*mean_light_gap.'),indent=2)+'\n',encoding='utf8')
    if args.plots:plot(branches,args.output)
    print(json.dumps(dict(groups=len(derived),heavy_branches=len(branches),maximum_benchmark_error=max(errors))))
def plot(branches,out):
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    plt.rcParams.update({'font.family':'serif','font.size':10,'pdf.fonttype':42,'axes.spines.top':False,'axes.spines.right':False})
    colors=['#0072b2','#d55e00','#009e73','#7851a9'];markers=['o','s','^','D']
    for model,k in [('E6',10),('E7',16),('E8',28)]:
        exact=2*math.cos(math.pi*(k-4)/(6*k));fig,axes=plt.subplots(1,2,figsize=(7,2.65),layout='constrained')
        tags=sorted({r['tag'] for r in branches if r['model']==model})
        for tag in tags:
            for branch in range(1,5):
                rs=sorted((r for r in branches if r['tag']==tag and r['Ec']==20 and r['L'] in (12,14,16,18,20) and r['branch']==branch),key=lambda r:r['L'])
                if not rs:continue
                dis='disordered' in tag
                for ax,y in zip(axes,('B','ratio')):
                    ax.plot([r['L'] for r in rs],[r[y] for r in rs],color=colors[branch-1],marker=markers[branch-1],linestyle='--' if dis else '-',markerfacecolor='white' if dis else colors[branch-1],label=f'H{branch}'+(' dis.' if dis else ''))
        axes[0].set_ylabel(r'$2\overline{m}_L-\Delta\varepsilon_H$');axes[1].set_ylabel(r'$\Delta\varepsilon_H/\overline{m}_L$');axes[1].axhline(exact,color='.3',ls=':')
        for ax in axes:ax.set_xlabel('$L$');ax.grid(alpha=.2)
        axes[0].legend(fontsize=7,ncol=2);fig.suptitle(model);fig.savefig(out/f'{model.lower()}_heavy.pdf');plt.close(fig)
    fig,axes=plt.subplots(1,3,figsize=(10.8,3),layout='constrained')
    for ax,(model,k) in zip(axes,[('E6',10),('E7',16),('E8',28)]):
        for tag in sorted({r['tag'] for r in branches if r['model']==model}):
            for branch in range(1,5):
                rs=sorted((r for r in branches if r['tag']==tag and r['L']==18 and r['branch']==branch),key=lambda r:r['Ec'])
                if not rs:continue
                dis='disordered' in tag
                ax.plot([r['Ec'] for r in rs],[r['ratio'] for r in rs],color=colors[branch-1],marker=markers[branch-1],linestyle='--' if dis else '-',markerfacecolor='white' if dis else colors[branch-1])
        ax.axhline(2*math.cos(math.pi*(k-4)/(6*k)),color='.3',ls='--');ax.set_title(model);ax.set_xlabel('$E_c$');ax.grid(alpha=.2)
    axes[0].set_ylabel(r'$\Delta\varepsilon_H/\overline{m}_L$');fig.savefig(out/'heavy_cutoff_L18.pdf');plt.close(fig)
if __name__=='__main__':main()


==> anc/code/reproduce_e6.py <==
"""Re-form E6 ordered effects from genuine exported sequential amplitudes.

This starts before Eab is formed, but after the first-probe projector action
has been exported. It does not rebuild a full probe or CFT Hamiltonian.
"""
import argparse,json,sys
sys.dont_write_bytecode=True
from pathlib import Path
import numpy as np
from thresholds import optimize
ROOT=Path(__file__).resolve().parents[1]
def main():
    ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--output',type=Path,required=True);ap.add_argument('--verify',action='store_true')
    args=ap.parse_args();args.output.mkdir(parents=True,exist_ok=True)
    with np.load(ROOT/'data/readouts/E6_ordered.npz') as z:g=z['readings'];truth=z['probabilities']
    cal=optimize(g,truth,g@truth);cuts=cal['cuts']
    with np.load(ROOT/'data/e6_example/sequential_amplitudes.npz') as z:
        readings=z['readings'];B_LR=z['B_LR'];B_RL=z['B_RL'];frozen=z['frozen_first_probe_cuts']
    assert np.max(abs(cuts-frozen))<1e-10
    masks=[np.digitize(readings,cuts)==a for a in range(3)]
    LR=np.array([[B_LR[a,mask].conj().T@B_LR[a,mask] for mask in masks] for a in range(3)])
    RL=np.array([[B_RL[b,mask].conj().T@B_RL[b,mask] for mask in masks] for b in range(3)]).swapaxes(0,1)
    E=(LR+RL)/2;D=np.diagonal(E,axis1=-2,axis2=-1).real.sum(axis=-1)
    report=dict(scope='Effect reconstruction from frozen first-probe-action amplitudes and independently recalibrated spectral readout cuts.',
        D=D.tolist(),cuts=cuts.tolist(),accuracy=cal['accuracy'],
        completeness=float(np.max(abs(E.sum(axis=(0,1))-np.eye(8)))),minimum_eigenvalue=float(np.linalg.eigvalsh(E).min()))
    assert report['completeness']<1e-9 and report['minimum_eigenvalue']>-1e-9
    if args.verify:
        with np.load(ROOT/'data/effects/E6_ordered.npz') as z:
            report['LR_benchmark_error']=float(np.max(abs(LR-z['LR'])))
            report['RL_benchmark_error']=float(np.max(abs(RL-z['RL'])))
        assert max(report['LR_benchmark_error'],report['RL_benchmark_error'])<1e-9
    np.savez_compressed(args.output/'reconstructed_effects.npz',E=E,LR=LR,RL=RL,D=D)
    (args.output/'report.json').write_text(json.dumps(report,indent=2)+'\n',encoding='utf8')
    print(json.dumps(report))
if __name__=='__main__':main()


==> anc/code/thresholds.py <==
"""One ordered, equal-prior readout calibration for all six measurements.

Choose the largest accuracy. Within numerical score tolerance, minimize the
sum of squared distances from adjacent mean midpoints. Remaining ties use
the lexicographically smaller sequence of thresholds. No quiver input.
"""
import itertools
import numpy as np


def optimize(e, truth, means, score_tol=1e-12, reading_gap=1e-9):
    e = np.asarray(e, float)
    truth = np.asarray(truth, float)
    means = np.asarray(means, float)
    assert truth.shape == (len(e), len(means))
    assert np.all(np.diff(e) >= 0) and np.all(np.diff(means) > 0)
    assert np.min(truth) > -1e-13
    assert np.max(abs(truth.sum(axis=0) - 1)) < 1e-8
    nv = len(means)
    ids = np.flatnonzero(np.diff(e) > reading_gap) + 1
    assert len(ids) >= nv - 1
    cuts = (e[ids-1] + e[ids]) / 2
    cumulative = np.vstack((np.zeros(nv), np.cumsum(truth, axis=0)))
    midpoints = (means[:-1] + means[1:]) / 2

    def better(a, b):
        if a is None:
            return b
        if b is None:
            return a
        # (gain, distance, ordered candidate indices)
        if a[0] > b[0] + score_tol:
            return a
        if b[0] > a[0] + score_tol:
            return b
        if a[1] < b[1]:
            return a
        if b[1] < a[1]:
            return b
        return a if a[2] < b[2] else b

    prev = None
    for k in range(nv - 1):
        current = [None] * len(ids)
        best_prefix = None
        for i, index in enumerate(ids):
            gain = float(cumulative[index, k] - cumulative[index, k+1])
            cost = float((cuts[i] - midpoints[k])**2)
            if k == 0:
                current[i] = (gain, cost, (i,))
            else:
                if i:
                    best_prefix = better(best_prefix, prev[i-1])
                if best_prefix is not None:
                    current[i] = (best_prefix[0]+gain,
                                  best_prefix[1]+cost,
                                  best_prefix[2]+(i,))
        prev = current
    best = None
    for item in prev:
        best = better(best, item)
    thresholds = cuts[list(best[2])]
    bins = np.digitize(e, thresholds)
    confusion = np.array([[truth[bins == b, a].sum()
                           for b in range(nv)] for a in range(nv)])
    accuracy = float(np.trace(confusion) / nv)
    reconstructed = (cumulative[-1, -1]+best[0]) / nv
    assert abs(accuracy-reconstructed) < 1e-11
    return dict(cuts=thresholds, confusion=confusion, accuracy=accuracy,
                candidate_indices=ids[list(best[2])],
                midpoint_distance_squared=best[1],
                score_tolerance=score_tol, reading_gap_tolerance=reading_gap)


def self_check():
    """Independent exhaustive search in small nontrivial examples."""
    rng = np.random.default_rng(20261129)
    errors = []
    for nv in (2, 3, 4):
        for _ in range(10):
            e = np.arange(9, dtype=float)
            weights = rng.random((len(e), nv))
            weights /= weights.sum(axis=0)
            means = np.sort(np.linspace(1, 7, nv))
            result = optimize(e, weights, means)
            tested = []
            for ids in itertools.combinations(range(1, len(e)), nv-1):
                cuts = np.array(ids)-.5
                bins = np.digitize(e, cuts)
                acc = sum(weights[bins == a, a].sum() for a in range(nv))/nv
                cost = float(np.sum((cuts-(means[:-1]+means[1:])/2)**2))
                tested.append((acc, cost, tuple(cuts)))
            maximum = max(x[0] for x in tested)
            tied = [x for x in tested if maximum-x[0] < 1e-12/nv]
            chosen = min(tied, key=lambda x: (x[1],x[2]))
            error = abs(result['accuracy']-maximum)
            assert error < 1e-12
            assert tuple(result['cuts']) == chosen[2]
            errors.append(error)
    return {'exhaustive_cases':len(errors), 'max_accuracy_error':max(errors)}


if __name__ == '__main__':
    import json
    print(json.dumps(self_check()))


==> anc/data/PROVENANCE.json <==
{
  "manuscript_source_revision": "58f8871",
  "student_commit": "0fa612f59fd786c12f27279174d4b16cf2fa5556",
  "sources": [
    {
      "source": "manuscript/data/l18_uniform_calibration.json",
      "sha256": "aeca68c832268ce61e497ef594468f76994dafd14588201d2defda0c24135c61",
      "role": "Current uniform reference matrices"
    },
    {
      "source": "fresh/E6/periodic_references_ordered.npz",
      "sha256": "5ceb4f21450c0c5803ccbf911806278d7ce73ea06ab59426302818f46af46ff6",
      "role": "Fresh projected reference readout probabilities"
    },
    {
      "source": "fresh/E6/endpoint_ordered.npz",
      "sha256": "1840134a6216faa90fbb91871a7bc6f7518c61626fa31ad605815eb124cee386",
      "role": "Fresh complete complex effects and Gram matrix"
    },
    {
      "source": "fresh/E6/periodic_references_disordered.npz",
      "sha256": "de9c844f1fd0c38e9af95e78c56dae6429feb28e56fee4c7efe203ec278c5eb9",
      "role": "Fresh projected reference readout probabilities"
    },
    {
      "source": "fresh/E6/endpoint_disordered.npz",
      "sha256": "9a78a29d1af3a2655678aaa2518114709dd44b4ba06f060750244facce6b3520",
      "role": "Fresh complete complex effects and Gram matrix"
    },
    {
      "source": "fresh/E7_Ec20_Eop8/measurement.json",
      "sha256": "dfd6a063a54291a6620b26f090117d36dc8a1c76dacde805545c4ef50753ea2a",
      "role": "Uniform current state calibration"
    },
    {
      "source": "student@0fa612f/sec4_L18/E7_Eop8/ordered/effects.json",
      "sha256": "a8bf9cdda6d22a4afe47ed27fb4a2dd320e40a4f0c8eef7aaa7d84f74ceb2ef3",
      "role": "Pinned full complex measurement effects; explicitly reordered"
    },
    {
      "source": "student@0fa612f/sec4_L18/E7_Eop8/disordered/effects.json",
      "sha256": "18647cf7a91c558dfd88e24364ae66383eed00cd84bd5d1c77dfcfe8a49390d9",
      "role": "Pinned full complex measurement effects; explicitly reordered"
    },
    {
      "source": "fresh/E8_Ec20_Eop8/measurement.json",
      "sha256": "9174d3016aa10ac6397d70dcdc853dbf539657b663430c2f19d61edb65589793",
      "role": "Uniform current state calibration"
    },
    {
      "source": "student@0fa612f/sec4_L18/E8_phi77_Eop8/ordered/effects.json",
      "sha256": "b0adb7177bd813e130115705e6abe9704528b9ce9892905a194ef13fea305145",
      "role": "Pinned full complex measurement effects; explicitly reordered"
    },
    {
      "source": "student@0fa612f/sec4_L18/E8_phi77_Eop8/disordered/effects.json",
      "sha256": "d1b5ae7fc3f1c90a417841aedcea782f925d56ba733822f452469eef72c9bdf5",
      "role": "Pinned full complex measurement effects; explicitly reordered"
    },
    {
      "source": "student@0fa612f/sec4_L18/E8_mixed_Eop8/disordered/effects.json",
      "sha256": "c52d0ce491abe85beaea0f5279fc7596baa655ce4155fbd72b7f144f7d0a2f8e",
      "role": "Validated original mixture effects"
    },
    {
      "source": "audit/fixed_reference_calibration.json",
      "sha256": "b40662c723c0a3784ae8fa9ec19df013aed02b4f3986b24ccf43f8e052ce2f12",
      "role": "Fixed-reference threshold check"
    },
    {
      "source": "student@0fa612f/sec4_L18/E8_phi77_Eop7/disordered/effects.json",
      "sha256": "8ef7e6dbf166c8306f55d9b5fbbca4ce7115315deec3251702e47d303fc927cd",
      "role": "Current manuscript Eop7-to8 control"
    },
    {
      "source": "manuscript/data/raw_spectrum_points.csv",
      "sha256": "5ba601b6ff3f63b2d3f24b3454e705323aacea784ba75b3ae3b281d9b402ad79",
      "role": "Current Ec20 raw absolute energies,104 volumes"
    }
  ],
  "scope": "No private paths or full caches included; source SHA values identify exported numerical inputs. Sources prefixed fresh/audit refer to the authors laboratory archives.",
  "E6_example": "Actual spectral amplitudes after the first projector and change to second-probe eigenbasis, exported from fresh Ec20/Eop8/L18 fixed-reference measurement. First projector cuts are frozen and checked against independently replayed calibration."
}


==> anc/data/cases.json <==
{
  "E6_ordered": {
    "reference": "E6_ordered",
    "model": "E6",
    "phase": "ordered",
    "probe": "phi4,4",
    "channel_labels": [
      "0_A",
      "0_B",
      "1/6",
      "5/12_A",
      "5/12_B",
      "1/2",
      "-1/3",
      "-1/4"
    ],
    "channels": [
      {
        "channel": "0[4,4]",
        "spin": "0",
        "component": 6,
        "rank": 2,
        "tag": "Ec20_S0_C6",
        "energy": -0.9011086342642602,
        "gap": 0.7456165484564314,
        "mass_estimate": 0.7456165484564314,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "0[5,5]",
        "spin": "0",
        "component": 12,
        "rank": 2,
        "tag": "Ec20_S0_C12",
        "energy": -0.902012096476337,
        "gap": 0.7447130862443547,
        "mass_estimate": 0.7447130862443547,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "1/6[1,3]",
        "spin": "1/6",
        "component": 1,
        "rank": 1,
        "tag": "Ec20_S1d6_C1",
        "energy": -0.8993384965571343,
        "gap": 0.7473866861635574,
        "mass_estimate": 0.7451189305452611,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "5/12[4,6]C7",
        "spin": "5/12",
        "component": 7,
        "rank": 1,
        "tag": "Ec20_S5d12_C7",
        "energy": -0.8899650127700286,
        "gap": 0.7567601699506631,
        "mass_estimate": 0.742651982653092,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "5/12[4,6]C8",
        "spin": "5/12",
        "component": 8,
        "rank": 1,
        "tag": "Ec20_S5d12_C8",
        "energy": -0.8899650127700286,
        "gap": 0.7567601699506631,
        "mass_estimate": 0.742651982653092,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "1/2[5,7]",
        "spin": "1/2",
        "component": 13,
        "rank": 1,
        "tag": "Ec20_S1d2_C13",
        "energy": -0.8837945062452497,
        "gap": 0.762930676475442,
        "mass_estimate": 0.7426987781924813,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "-1/3[5,3]",
        "spin": "-1/3",
        "component": 11,
        "rank": 1,
        "tag": "Ec20_S-1d3_C11",
        "energy": -0.8944587556691871,
        "gap": 0.7522664270515046,
        "mass_estimate": 0.7432134453024356,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "-1/4[4,2]",
        "spin": "-1/4",
        "component": 5,
        "rank": 1,
        "tag": "Ec20_S-1d4_C5",
        "energy": -0.8969742689391952,
        "gap": 0.7497509137814965,
        "mass_estimate": 0.7446549517874177,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      }
    ],
    "source_to_paper_channel_permutation": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "readout_file": "data/readouts/E6_ordered.npz",
    "effects_file": "data/effects/E6_ordered.npz",
    "vacuum_labels": [
      0,
      1,
      2
    ],
    "width": 0.02,
    "centers": [
      0.015,
      0.985
    ],
    "readout_normalization": "unit-plane",
    "cylinder_factor": 0.9419521190387099,
    "defect_vacuum_energy": -1.6467251827206917
  },
  "E6_disordered": {
    "reference": "E6_disordered",
    "model": "E6",
    "phase": "disordered",
    "probe": "phi4,4",
    "channel_labels": [
      "0_A",
      "0_B",
      "1/6",
      "5/12_A",
      "5/12_B",
      "1/2",
      "-1/3",
      "-1/4"
    ],
    "channels": [
      {
        "channel": "0[4,4]",
        "spin": "0",
        "component": 6,
        "rank": 2,
        "tag": "Ec20_S0_C6",
        "energy": -0.9011086342642602,
        "gap": 0.7456165484564314,
        "mass_estimate": 0.7456165484564314,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "0[5,5]",
        "spin": "0",
        "component": 12,
        "rank": 2,
        "tag": "Ec20_S0_C12",
        "energy": -0.902012096476337,
        "gap": 0.7447130862443547,
        "mass_estimate": 0.7447130862443547,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "1/6[1,3]",
        "spin": "1/6",
        "component": 1,
        "rank": 1,
        "tag": "Ec20_S1d6_C1",
        "energy": -0.8993384965571343,
        "gap": 0.7473866861635574,
        "mass_estimate": 0.7451189305452611,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "5/12[4,6]C7",
        "spin": "5/12",
        "component": 7,
        "rank": 1,
        "tag": "Ec20_S5d12_C7",
        "energy": -0.8899650127700286,
        "gap": 0.7567601699506631,
        "mass_estimate": 0.742651982653092,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "5/12[4,6]C8",
        "spin": "5/12",
        "component": 8,
        "rank": 1,
        "tag": "Ec20_S5d12_C8",
        "energy": -0.8899650127700286,
        "gap": 0.7567601699506631,
        "mass_estimate": 0.742651982653092,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "1/2[5,7]",
        "spin": "1/2",
        "component": 13,
        "rank": 1,
        "tag": "Ec20_S1d2_C13",
        "energy": -0.8837945062452497,
        "gap": 0.762930676475442,
        "mass_estimate": 0.7426987781924813,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "-1/3[5,3]",
        "spin": "-1/3",
        "component": 11,
        "rank": 1,
        "tag": "Ec20_S-1d3_C11",
        "energy": -0.8944587556691871,
        "gap": 0.7522664270515046,
        "mass_estimate": 0.7432134453024356,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      },
      {
        "channel": "-1/4[4,2]",
        "spin": "-1/4",
        "component": 5,
        "rank": 1,
        "tag": "Ec20_S-1d4_C5",
        "energy": -0.8969742689391952,
        "gap": 0.7497509137814965,
        "mass_estimate": 0.7446549517874177,
        "source_identity": "historically tracked center-resolved branch; fresh Ec20 eigenpair"
      }
    ],
    "source_to_paper_channel_permutation": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "readout_file": "data/readouts/E6_disordered.npz",
    "effects_file": "data/effects/E6_disordered.npz",
    "vacuum_labels": [
      0,
      1,
      2
    ],
    "width": 0.02,
    "centers": [
      0.015,
      0.985
    ],
    "readout_normalization": "unit-plane",
    "cylinder_factor": 0.9419521190387099,
    "defect_vacuum_energy": -1.6467251827206917
  },
  "E7_ordered": {
    "reference": "E7_ordered",
    "model": "E7",
    "phase": "ordered",
    "probe": "phi5,5",
    "channel_labels": [
      "0_A",
      "0_B",
      "0_C",
      "1/9",
      "-2/9",
      "-1/3",
      "1/3",
      "-4/9",
      "4/9_A",
      "4/9_B"
    ],
    "channels": [
      {
        "component": 22,
        "spin": 0,
        "rank": 1,
        "energy": -0.8952340644889208,
        "gap": 0.7727305765496059,
        "mass": 0.7727305765496059
      },
      {
        "component": 13,
        "spin": 0,
        "rank": 2,
        "energy": -0.8950680200753407,
        "gap": 0.772896620963186,
        "mass": 0.772896620963186
      },
      {
        "component": 7,
        "spin": 0,
        "rank": 2,
        "energy": -0.8959776918752225,
        "gap": 0.7719869491633042,
        "mass": 0.7719869491633042
      },
      {
        "component": 1,
        "spin": 0.1111111111111111,
        "rank": 1,
        "energy": -0.8933019874858591,
        "gap": 0.7746626535526676,
        "mass": 0.7736911161792915
      },
      {
        "component": 6,
        "spin": -0.2222222222222222,
        "rank": 1,
        "energy": -0.8912866283663593,
        "gap": 0.7766780126721674,
        "mass": 0.7727946694629683
      },
      {
        "component": 12,
        "spin": -0.3333333333333333,
        "rank": 1,
        "energy": -0.8878588879800656,
        "gap": 0.7801057530584611,
        "mass": 0.7713795654309157
      },
      {
        "component": 8,
        "spin": 0.3333333333333333,
        "rank": 1,
        "energy": -0.8878588879800681,
        "gap": 0.7801057530584586,
        "mass": 0.7713795654309132
      },
      {
        "component": 21,
        "spin": -0.4444444444444444,
        "rank": 1,
        "energy": -0.8815205295042293,
        "gap": 0.7864441115342974,
        "mass": 0.7709901450050669
      },
      {
        "component": 14,
        "spin": 0.4444444444444444,
        "rank": 1,
        "energy": -0.8815205295042311,
        "gap": 0.7864441115342956,
        "mass": 0.7709901450050651
      },
      {
        "component": 15,
        "spin": 0.4444444444444444,
        "rank": 1,
        "energy": -0.8815205295042311,
        "gap": 0.7864441115342956,
        "mass": 0.7709901450050651
      }
    ],
    "source_to_paper_channel_permutation": [
      1,
      2,
      0,
      3,
      4,
      6,
      5,
      9,
      7,
      8
    ],
    "readout_file": "data/readouts/E7_ordered.npz",
    "effects_file": "data/effects/E7_ordered.npz",
    "vacuum_labels": [
      0,
      1,
      2,
      3
    ],
    "width": 0.02,
    "centers": [
      0.015,
      0.985
    ],
    "readout_normalization": "unit-plane",
    "cylinder_factor": 0.9595658833620094,
    "defect_vacuum_energy": -1.6679646410384934
  },
  "E7_disordered": {
    "reference": "E7_disordered",
    "model": "E7",
    "phase": "disordered",
    "probe": "phi5,5",
    "channel_labels": [
      "0_B",
      "0_C",
      "1/9",
      "-2/9",
      "-1/3",
      "1/3",
      "-4/9",
      "4/9_A",
      "4/9_B"
    ],
    "channels": [
      {
        "component": 13,
        "spin": 0,
        "rank": 2,
        "energy": -0.8950680200753375,
        "gap": 0.7729163820958523,
        "mass": 0.7729163820958523
      },
      {
        "component": 7,
        "spin": 0,
        "rank": 2,
        "energy": -0.8959776918752222,
        "gap": 0.7720067102959676,
        "mass": 0.7720067102959676
      },
      {
        "component": 1,
        "spin": 0.1111111111111111,
        "rank": 1,
        "energy": -0.8933019874858652,
        "gap": 0.7746824146853246,
        "mass": 0.7737109021257119
      },
      {
        "component": 6,
        "spin": -0.2222222222222222,
        "rank": 1,
        "energy": -0.8912866283663594,
        "gap": 0.7766977738048304,
        "mass": 0.7728145298940557
      },
      {
        "component": 12,
        "spin": -0.3333333333333333,
        "rank": 1,
        "energy": -0.8878588879800693,
        "gap": 0.7801255141911205,
        "mass": 0.7713995501045096
      },
      {
        "component": 8,
        "spin": 0.3333333333333333,
        "rank": 1,
        "energy": -0.8878588879800684,
        "gap": 0.7801255141911214,
        "mass": 0.7713995501045106
      },
      {
        "component": 21,
        "spin": -0.4444444444444444,
        "rank": 1,
        "energy": -0.8815205295042305,
        "gap": 0.7864638726669593,
        "mass": 0.771010302225771
      },
      {
        "component": 14,
        "spin": 0.4444444444444444,
        "rank": 1,
        "energy": -0.8815205295042318,
        "gap": 0.786463872666958,
        "mass": 0.7710103022257698
      },
      {
        "component": 15,
        "spin": 0.4444444444444444,
        "rank": 1,
        "energy": -0.8815205295042318,
        "gap": 0.786463872666958,
        "mass": 0.7710103022257698
      }
    ],
    "source_to_paper_channel_permutation": [
      1,
      0,
      2,
      3,
      4,
      5,
      8,
      6,
      7
    ],
    "readout_file": "data/readouts/E7_disordered.npz",
    "effects_file": "data/effects/E7_disordered.npz",
    "vacuum_labels": [
      0,
      1,
      2
    ],
    "width": 0.02,
    "centers": [
      0.015,
      0.985
    ],
    "readout_normalization": "unit-plane",
    "cylinder_factor": 0.9595658833620094,
    "defect_vacuum_energy": -1.667984402171181
  },
  "E8_ordered": {
    "reference": "E8_ordered",
    "model": "E8",
    "phase": "ordered",
    "probe": "phi7,7",
    "channel_labels": [
      "0_A",
      "0_B",
      "0_C",
      "1/15",
      "-1/5",
      "4/15",
      "-1/3",
      "-2/5",
      "2/5",
      "7/15_A",
      "7/15_B"
    ],
    "channels": [
      {
        "component": 23,
        "spin": 0,
        "rank": 2,
        "energy": -0.8907574587326087,
        "gap": 0.7942663990840063,
        "mass": 0.7942663990840063
      },
      {
        "component": 33,
        "spin": 0,
        "rank": 2,
        "energy": -0.8895739292631059,
        "gap": 0.7954499285535092,
        "mass": 0.7954499285535092
      },
      {
        "component": 10,
        "spin": 0,
        "rank": 2,
        "energy": -0.8905185065641457,
        "gap": 0.7945053512524693,
        "mass": 0.7945053512524693
      },
      {
        "component": 1,
        "spin": 0.06666666666666667,
        "rank": 1,
        "energy": -0.8882108001365006,
        "gap": 0.7968130576801145,
        "mass": 0.7964731676647447
      },
      {
        "component": 9,
        "spin": -0.2,
        "rank": 1,
        "energy": -0.8866379856271697,
        "gap": 0.7983858721894453,
        "mass": 0.7953276822763773
      },
      {
        "component": 11,
        "spin": 0.26666666666666666,
        "rank": 1,
        "energy": -0.8844265559114867,
        "gap": 0.8005973019051283,
        "mass": 0.795167508480973
      },
      {
        "component": 22,
        "spin": -0.3333333333333333,
        "rank": 1,
        "energy": -0.8825871834081834,
        "gap": 0.8024366744084316,
        "mass": 0.7939559587566195
      },
      {
        "component": 32,
        "spin": -0.4,
        "rank": 1,
        "energy": -0.8790271155365876,
        "gap": 0.8059967422800274,
        "mass": 0.793810577971639
      },
      {
        "component": 24,
        "spin": 0.4,
        "rank": 1,
        "energy": -0.8790271155365869,
        "gap": 0.8059967422800282,
        "mass": 0.7938105779716398
      },
      {
        "component": 34,
        "spin": 0.4666666666666667,
        "rank": 1,
        "energy": -0.8747331859299773,
        "gap": 0.8102906718866377,
        "mass": 0.7937476998675832
      },
      {
        "component": 35,
        "spin": 0.4666666666666667,
        "rank": 1,
        "energy": -0.8747331859299773,
        "gap": 0.8102906718866377,
        "mass": 0.7937476998675832
      }
    ],
    "source_to_paper_channel_permutation": [
      0,
      2,
      1,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10
    ],
    "readout_file": "data/readouts/E8_ordered.npz",
    "effects_file": "data/effects/E8_ordered.npz",
    "vacuum_labels": [
      0,
      1,
      2,
      3
    ],
    "width": 0.02,
    "centers": [
      0.015,
      0.985
    ],
    "readout_normalization": "unit-plane",
    "cylinder_factor": 0.9713831101756957,
    "defect_vacuum_energy": -1.6850238578166161
  },
  "E8_disordered": {
    "reference": "E8_disordered",
    "model": "E8",
    "phase": "disordered",
    "probe": "phi7,7",
    "channel_labels": [
      "0_A",
      "0_B",
      "0_C",
      "1/15",
      "-1/5",
      "4/15",
      "-1/3",
      "-2/5",
      "2/5",
      "7/15_A",
      "7/15_B"
    ],
    "channels": [
      {
        "component": 23,
        "spin": 0,
        "rank": 2,
        "energy": -0.8907574587326073,
        "gap": 0.7942663990840058,
        "mass": 0.7942663990840058
      },
      {
        "component": 33,
        "spin": 0,
        "rank": 2,
        "energy": -0.8895739292631072,
        "gap": 0.7954499285535058,
        "mass": 0.7954499285535058
      },
      {
        "component": 10,
        "spin": 0,
        "rank": 2,
        "energy": -0.8905185065641477,
        "gap": 0.7945053512524654,
        "mass": 0.7945053512524654
      },
      {
        "component": 1,
        "spin": 0.06666666666666667,
        "rank": 1,
        "energy": -0.8882108001365034,
        "gap": 0.7968130576801096,
        "mass": 0.7964731676647399
      },
      {
        "component": 9,
        "spin": -0.2,
        "rank": 1,
        "energy": -0.8866379856271699,
        "gap": 0.7983858721894431,
        "mass": 0.7953276822763751
      },
      {
        "component": 11,
        "spin": 0.26666666666666666,
        "rank": 1,
        "energy": -0.8844265559114821,
        "gap": 0.8005973019051309,
        "mass": 0.7951675084809755
      },
      {
        "component": 22,
        "spin": -0.3333333333333333,
        "rank": 1,
        "energy": -0.8825871834081843,
        "gap": 0.8024366744084287,
        "mass": 0.7939559587566165
      },
      {
        "component": 32,
        "spin": -0.4,
        "rank": 1,
        "energy": -0.879027115536589,
        "gap": 0.805996742280024,
        "mass": 0.7938105779716356
      },
      {
        "component": 24,
        "spin": 0.4,
        "rank": 1,
        "energy": -0.8790271155365889,
        "gap": 0.8059967422800242,
        "mass": 0.7938105779716357
      },
      {
        "component": 34,
        "spin": 0.4666666666666667,
        "rank": 1,
        "energy": -0.8747331859299818,
        "gap": 0.8102906718866312,
        "mass": 0.7937476998675764
      },
      {
        "component": 35,
        "spin": 0.4666666666666667,
        "rank": 1,
        "energy": -0.8747331859299818,
        "gap": 0.8102906718866312,
        "mass": 0.7937476998675764
      }
    ],
    "source_to_paper_channel_permutation": [
      0,
      2,
      1,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10
    ],
    "readout_file": "data/readouts/E8_disordered.npz",
    "effects_file": "data/effects/E8_disordered.npz",
    "vacuum_labels": [
      0,
      1,
      2,
      3
    ],
    "width": 0.02,
    "centers": [
      0.015,
      0.985
    ],
    "readout_normalization": "unit-plane",
    "cylinder_factor": 0.9713831101756957,
    "defect_vacuum_energy": -1.685023857816617
  },
  "E8_disordered_mixed": {
    "reference": "E8_disordered",
    "model": "E8",
    "phase": "disordered",
    "probe": "phi7,7 - 0.5 phi11,11",
    "channel_labels": [
      "0_A",
      "0_B",
      "0_C",
      "1/15",
      "-1/5",
      "4/15",
      "-1/3",
      "-2/5",
      "2/5",
      "7/15_A",
      "7/15_B"
    ],
    "channels": [
      {
        "component": 23,
        "spin": 0,
        "rank": 2,
        "energy": -0.8907574587326073,
        "gap": 0.7942663990840058,
        "mass": 0.7942663990840058
      },
      {
        "component": 33,
        "spin": 0,
        "rank": 2,
        "energy": -0.8895739292631072,
        "gap": 0.7954499285535058,
        "mass": 0.7954499285535058
      },
      {
        "component": 10,
        "spin": 0,
        "rank": 2,
        "energy": -0.8905185065641477,
        "gap": 0.7945053512524654,
        "mass": 0.7945053512524654
      },
      {
        "component": 1,
        "spin": 0.06666666666666667,
        "rank": 1,
        "energy": -0.8882108001365034,
        "gap": 0.7968130576801096,
        "mass": 0.7964731676647399
      },
      {
        "component": 9,
        "spin": -0.2,
        "rank": 1,
        "energy": -0.8866379856271699,
        "gap": 0.7983858721894431,
        "mass": 0.7953276822763751
      },
      {
        "component": 11,
        "spin": 0.26666666666666666,
        "rank": 1,
        "energy": -0.8844265559114821,
        "gap": 0.8005973019051309,
        "mass": 0.7951675084809755
      },
      {
        "component": 22,
        "spin": -0.3333333333333333,
        "rank": 1,
        "energy": -0.8825871834081843,
        "gap": 0.8024366744084287,
        "mass": 0.7939559587566165
      },
      {
        "component": 32,
        "spin": -0.4,
        "rank": 1,
        "energy": -0.879027115536589,
        "gap": 0.805996742280024,
        "mass": 0.7938105779716356
      },
      {
        "component": 24,
        "spin": 0.4,
        "rank": 1,
        "energy": -0.8790271155365889,
        "gap": 0.8059967422800242,
        "mass": 0.7938105779716357
      },
      {
        "component": 34,
        "spin": 0.4666666666666667,
        "rank": 1,
        "energy": -0.8747331859299818,
        "gap": 0.8102906718866312,
        "mass": 0.7937476998675764
      },
      {
        "component": 35,
        "spin": 0.4666666666666667,
        "rank": 1,
        "energy": -0.8747331859299818,
        "gap": 0.8102906718866312,
        "mass": 0.7937476998675764
      }
    ],
    "source_to_paper_channel_permutation": [
      0,
      2,
      1,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10
    ],
    "readout_file": "data/readouts/E8_disordered_mixed.npz",
    "effects_file": "data/effects/E8_disordered_mixed.npz",
    "vacuum_labels": [
      0,
      1,
      2,
      3
    ],
    "width": 0.02,
    "centers": [
      0.015,
      0.985
    ],
    "readout_normalization": "unit-plane",
    "cylinder_factor": null,
    "defect_vacuum_energy": -1.685023857816617,
    "individual_cylinder_exponents": [
      "4/145",
      "2/29"
    ]
  }
}


==> anc/data/controls/metadata.json <==
{
  "case": "E8_disordered_Eop7",
  "comparison_case": "E8_disordered",
  "L": 18,
  "Ec": 20,
  "Eop": 7,
  "referenceEnergy": 7,
  "physical_lambda": 0.1,
  "source_to_paper_channel_permutation": [
    0,
    2,
    1,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10
  ],
  "scope": "Saved cutoff comparison; Eop7 has its own reference preparation and threshold calibration. This is not a fixed-calibration error bound."
}


==> anc/data/references.json <==
{
  "E6_ordered": {
    "O_cylinder": [
      [
        0.0,
        0.0,
        0.955154195897687
      ],
      [
        0.0,
        0.0,
        1.846086210179114
      ],
      [
        0.9551541958976872,
        1.8460862101791138,
        0.0
      ]
    ],
    "y_charges": [
      2.732050807568877,
      -0.7320508075688773,
      0.0
    ],
    "L": 18,
    "Ec": 20,
    "Eop": 8,
    "physical_lambda": -0.1,
    "field": [
      4,
      4
    ],
    "dimension": 0.056818181818181816,
    "vacuum_labels": [
      0,
      1,
      2
    ]
  },
  "E6_disordered": {
    "O_cylinder": [
      [
        0.0,
        0.0,
        0.955154195897687
      ],
      [
        0.0,
        0.0,
        0.49362377693339193
      ],
      [
        0.9551541958976872,
        0.4936237769333919,
        0.0
      ]
    ],
    "y_charges": [
      2.732050807568877,
      -0.7320508075688773,
      0.0
    ],
    "L": 18,
    "Ec": 20,
    "Eop": 8,
    "physical_lambda": 0.1,
    "field": [
      4,
      4
    ],
    "dimension": 0.056818181818181816,
    "vacuum_labels": [
      0,
      1,
      2
    ]
  },
  "E7_ordered": {
    "O_cylinder": [
      [
        -2.6633303433832007e-16,
        0.972123838340626,
        -3.728662480736481e-16,
        -1.0653321373532803e-16
      ],
      [
        0.9721238383406258,
        0.9723219636106584,
        0.9721614079022295,
        0.9731991374944804
      ],
      [
        -3.728662480736481e-16,
        0.9721614079022297,
        0.0007054193771065489,
        0.9729809420408635
      ],
      [
        -1.5979982060299205e-16,
        0.9731991374944804,
        0.9729809420408635,
        0.97284191854565
      ]
    ],
    "y_charges": [
      2.879385241571817,
      0.6527036446661397,
      -0.5320888862379562,
      -1.0
    ],
    "L": 18,
    "Ec": 20,
    "Eop": 8,
    "physical_lambda": -0.1,
    "field": [
      5,
      5
    ],
    "dimension": 0.0392156862745098,
    "vacuum_labels": [
      0,
      1,
      2,
      3
    ]
  },
  "E7_disordered": {
    "O_cylinder": [
      [
        -1.4648316888607603e-16,
        0.9721238383406285,
        -1.8643312403682404e-16
      ],
      [
        0.9721238383406285,
        0.9723219636106594,
        0.9721614079022286
      ],
      [
        -1.8643312403682404e-16,
        0.9721614079022286,
        -0.9731717425726628
      ]
    ],
    "y_charges": [
      2.879385241571817,
      0.6527036446661397,
      -0.5320888862379562
    ],
    "L": 18,
    "Ec": 20,
    "Eop": 8,
    "physical_lambda": 0.1,
    "field": [
      5,
      5
    ],
    "dimension": 0.0392156862745098,
    "vacuum_labels": [
      0,
      1,
      2
    ]
  },
  "E8_ordered": {
    "O_cylinder": [
      [
        -1.0784518946490525e-16,
        0.9811514783010656,
        -5.931485420569789e-16,
        1.887290815635842e-16
      ],
      [
        0.9811514783010656,
        -1.2673681827804566,
        0.982647152149983,
        -0.5674559821872153
      ],
      [
        -6.470711367894315e-16,
        0.982647152149983,
        1.0784518946490525e-16,
        1.590052334302149
      ],
      [
        2.4265167629603684e-16,
        -0.5674559821872152,
        1.5900523343021487,
        -1.485681517785758
      ]
    ],
    "y_charges": [
      2.9562952014676114,
      1.2090569265353068,
      -0.3382612127177163,
      -0.8270909152852016
    ],
    "L": 18,
    "Ec": 20,
    "Eop": 8,
    "physical_lambda": -0.1,
    "field": [
      7,
      7
    ],
    "dimension": 0.027586206896551724,
    "vacuum_labels": [
      0,
      1,
      2,
      3
    ]
  },
  "E8_disordered": {
    "O_cylinder": [
      [
        -2.224307032713671e-16,
        0.9811514783010659,
        -4.78563028250517e-16,
        -3.589222711878878e-16
      ],
      [
        0.9811514783010659,
        -1.2673681827804566,
        0.9826471521499832,
        -0.567455982187215
      ],
      [
        -5.864082177154224e-16,
        0.9826471521499832,
        -7.751372992790065e-16,
        0.6067539201905162
      ],
      [
        -3.589222711878878e-16,
        -0.567455982187215,
        0.6067539201905163,
        0.217120582617189
      ]
    ],
    "y_charges": [
      2.9562952014676114,
      1.2090569265353068,
      -0.3382612127177163,
      -0.8270909152852016
    ],
    "L": 18,
    "Ec": 20,
    "Eop": 8,
    "physical_lambda": 0.1,
    "field": [
      7,
      7
    ],
    "dimension": 0.027586206896551724,
    "vacuum_labels": [
      0,
      1,
      2,
      3
    ]
  }
}


==> anc/data/spectra/heavy_provenance.json <==
{
  "source_repository": "E678-Student-20261128",
  "source_branch": "e6-e7-e8-quiver-L18-data",
  "source_commit": "0fa612f59fd786c12f27279174d4b16cf2fa5556",
  "export_scope": "Saved periodic zero-momentum energy levels only; no Hamiltonian or new measurement calculation.",
  "coupling_convention": "raw g equals physical lambda for E7; physical lambda=-g for E6/E8. For both-phase rows only the saved g=-0.1 spectrum is exported; sign-isospectrality is a separate manuscript result, not a fabricated second measured spectrum.",
  "gap_definition": "At each model,g,Ec,L: gap=energy-min(energy) over all saved periodic components. The original source gap and independently recomputed gap are retained.",
  "band_identification": "Sort energies at each setting. The two largest adjacent differences among the first14 levels separate vacuum/light bands. Mean light gap is the mean over the middle band. Heavy candidates are subsequent levels with gap<2*mean_light_gap. No theoretical ratio or quiver is used in band selection.",
  "derived_columns": {
    "heavy_branches.csv": "branch orders selected heavy gaps by increasing energy; binding_difference=2*mean_light_gap-gap; mass_ratio=gap/mean_light_gap",
    "heavy_groups.csv": "mean_heavy_gap is the mean selected heavy gap; mean_mass_ratio=mean_heavy_gap/mean_light_gap",
    "heavy_summary.csv": "Exact pinned source summary. H_i=heavy gaps; R_i=H_i/mL; B_i=2*mL-H_i. ratio_mean=mH/mL. exact_ratio is an analytic comparison, not a measured input. ratio_vmean uses a different mean-vacuum convention and is not used by the current manuscript."
  },
  "published_selections": {
    "heavy_volume_figures": {
      "Ec": 20,
      "L": [
        12,
        14,
        16,
        18,
        20
      ]
    },
    "table_app_heavy_gaps": {
      "Ec": 20,
      "L": 18
    },
    "heavy_cutoff_figure_and_table": {
      "Ec": [
        16,
        18,
        20,
        22
      ],
      "L": 18
    }
  },
  "source_summary_order_caveat": "Source H slots track components through three crossings outside published selections; derived heavy_branches always sorts by energy. All published selections have identical source and energy order.",
  "source_summary_order_crossings": [
    {
      "model": "E8",
      "Ec": 16,
      "L": 19.5,
      "source_H_order": [
        1.44538512591355,
        1.4449552215277,
        1.44599050814297,
        1.4496434934615
      ],
      "energy_sorted_H_order": [
        1.444955221527705,
        1.445385125913551,
        1.4459905081429731,
        1.4496434934615061
      ]
    },
    {
      "model": "E8",
      "Ec": 16,
      "L": 20.0,
      "source_H_order": [
        1.44812497966898,
        1.44727910421176,
        1.44796809868225,
        1.45174753447929
      ],
      "energy_sorted_H_order": [
        1.447279104211759,
        1.447968098682253,
        1.448124979668985,
        1.451747534479288
      ]
    },
    {
      "model": "E8",
      "Ec": 18,
      "L": 20.0,
      "source_H_order": [
        1.44226270262755,
        1.4419418297493,
        1.4426942448307,
        1.44552292819863
      ],
      "energy_sorted_H_order": [
        1.441941829749307,
        1.442262702627559,
        1.442694244830705,
        1.445522928198633
      ]
    }
  ],
  "source_files": {
    "heavy_cutoff_scan/heavy_cutoff_summary.csv": {
      "working_sha256": "8193240dc5122be70b0216dbdaf9e10f7982eec094508fcb75c0bc49d6bda254",
      "pinned_git_blob_sha256": "1ea545bb5b57ce7ad824b787617d7c94b8e9b7d80a7671076d61f96336d45e29",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E6/Ec16/levels.csv": {
      "working_sha256": "af2781bc8ad08f685e5bd237368048bffdf12b17834e4a8b7c1fb2566a246794",
      "pinned_git_blob_sha256": "c3bab11db9bdc97e6a59feb73a9fce7a1b15e560b99d406938c1c8441a90a014",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E6/Ec16/validation.json": {
      "working_sha256": "c371e3e8e06dc1a3fc314f531c6c4814693370d78683ad4b9d3bcfd1e102d3e3",
      "pinned_git_blob_sha256": "ecbb948e17b9d959933f046fde4d950d8e8d3b0ab68ca6c9cc98b040ca03ebc9",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E6/Ec18/levels.csv": {
      "working_sha256": "b7b82628733bbc87ef35ab13f45059bc50f5e5495747ec0ea43c228cd72a3536",
      "pinned_git_blob_sha256": "805cd8db3350bb9dc0ac6a83c1cdea7e2e413b1adc6d420f6dc9d03148e7a656",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E6/Ec18/validation.json": {
      "working_sha256": "fc392e08b5caf75ee17491a573783f530293d53e6c4f97c306b681e1b48205e2",
      "pinned_git_blob_sha256": "915e6d02920056d052c5859242402db5404ba0e32f0df64319f68b385f9ea0b7",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E6/Ec20/levels.csv": {
      "working_sha256": "049e4d12fc2f19b9d4d0cec42ccfb679e063bc7910ce29dc63272846d6207aa1",
      "pinned_git_blob_sha256": "e803e4c5eeb8894763183a01c47744b5c6410182841fa9d8bd3e92b80efb0475",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E6/Ec20/validation.json": {
      "working_sha256": "f98151f8548bc97ebf03392575b73830f2638cf3aec72ae9edec0316b8c972fa",
      "pinned_git_blob_sha256": "9c1d435d6dec86dc8502c66de00e8b7219befefad13a7c80ea70b1f929a7a85a",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E6/Ec22/levels.csv": {
      "working_sha256": "99d6a6d3f3fbffe4912dc2380d4bdaa8a32e0d3a6d456d2be63170d749d05153",
      "pinned_git_blob_sha256": "5a35eef7fd4c520622e56854524cc07eab84fdb4bffac2b92b9f97a26fd86fef",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E6/Ec22/validation.json": {
      "working_sha256": "d9c31397d73daadfd75d34f77417bedc300260cc2ea72add8270fbeb8ab3bdc5",
      "pinned_git_blob_sha256": "cd3bf6474cc1445e2fe70ee866082c45f848255afb8fbeb5d5e43f5284ccae7e",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E7/Ec16/levels.csv": {
      "working_sha256": "5061e00e1a6ca3fbceadea1ad3b1041c3ac2db2f1d17b29f85aaf8598880d98b",
      "pinned_git_blob_sha256": "6c27a84c7c07da636fd9b506c7a18c7d9cf69d66b1d59fe7255a31340e16ae9b",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E7/Ec16/validation.json": {
      "working_sha256": "1b2846f563d7f4c96ee4e0d5f2e3204682e69069f171bc1fe71641c8b5c91b2c",
      "pinned_git_blob_sha256": "8a6a8f3be1c9d7544954af49253f163e376fb9b29d0b0c3ab07c16378b34f6d6",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E7/Ec18/levels.csv": {
      "working_sha256": "2412c0ee3daf6131453c351346879a32290f4f343f413b673c57463c94fbea55",
      "pinned_git_blob_sha256": "5661bd0a0d59e3ba766e119627a92cde155eb56aa51dcd6bdc8d92f45bdf944a",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E7/Ec18/validation.json": {
      "working_sha256": "0992fe3997f2876f828a0f6e0ffe6ebbe122b77a304e7c26325acde00be18611",
      "pinned_git_blob_sha256": "27990544ab2cc1fe4ee41abeee7798b15eeeeefc2b319727500846d5a20fda43",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E7/Ec20/levels.csv": {
      "working_sha256": "0c136f5e7c4200ba0ade45a47be0517d7aeff84dab3989e75ceb8f5e6a191df8",
      "pinned_git_blob_sha256": "d4943ad35892acf5df2cc768815de0427a2f9d4a7da58bf44d1da645d6ade9e2",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E7/Ec20/validation.json": {
      "working_sha256": "9a917692514b9dc9238f0e9eaec6029f0bdefb951c43acceb14ca9aa321aea73",
      "pinned_git_blob_sha256": "8a108f916b4efcd9092eb5772102923546bcb24ad784332b8e9b786edb452831",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E7/Ec22/levels.csv": {
      "working_sha256": "7761d3d62fa4f3b71a2974b1c68867d47ff63f1ef8c48719455a7e16fb547692",
      "pinned_git_blob_sha256": "9989b7b3ae542ecabd70ecaab97857b228e7ce6eade3d68b7d642bd70ab64798",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E7/Ec22/validation.json": {
      "working_sha256": "63760a488f31b9c725b9f74d2424334148bd96aded6a84356165d34de5bf73ef",
      "pinned_git_blob_sha256": "cd2aa0093d71ed8716f905b6e9d55ad2e6d5e03b7a17bba7dea1fe43095795c4",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E8/Ec16/levels.csv": {
      "working_sha256": "71ff25707016e6cf9895ac08a2fa574482160f5d35205ec2393be4f846490709",
      "pinned_git_blob_sha256": "d516ccd2f42f7016fa9b305a2fb1b10e0fc9e8d0503334c1abf46856f6e5d958",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E8/Ec16/validation.json": {
      "working_sha256": "04b540f7d4380797f23afb2a25ac1c823015dffe4b6dacd5bd20de9156497b4c",
      "pinned_git_blob_sha256": "c814eb59751f46dbf4cce01b9b039b1809a08ed0b550c58be1826ab0b7eddb07",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E8/Ec18/levels.csv": {
      "working_sha256": "6ba16ef3faff6fb40a8810a2835802536cab3c274be8c1817ffe34efd36b6f3e",
      "pinned_git_blob_sha256": "8217790b41c6d5ec5231b063f4e8448039bbbdce378382db71c3ff85b550ff99",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E8/Ec18/validation.json": {
      "working_sha256": "1192f1d7b7951639b4d5680323f2711cd0319c59b120d6df5301e746d4ca903c",
      "pinned_git_blob_sha256": "0128d9c4fadf8319a489d32f5bdda2af5f5878b9d46b624c5cdee5f18212219b",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E8/Ec20/levels.csv": {
      "working_sha256": "dbd260b13da5b06e6322b193756fed5d215fdb17096017a4d3a2564513645475",
      "pinned_git_blob_sha256": "baed844aa606a631480bfc588bf6ef21ed90b07b2748c94407a86df1b04887af",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E8/Ec20/validation.json": {
      "working_sha256": "4d097ff913d7845a5da3e10a93612eb7d25dd756c85c9823bab8eb90886add2e",
      "pinned_git_blob_sha256": "c3dbf2f63d537d8c80b5357f1777f926d80f40bfa05d4732d8daa93469057e4f",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E8/Ec22/levels.csv": {
      "working_sha256": "adbb0dbc2063d31478d006d009dbb9120726bb4d2b645040e0c6a7fb1056ce44",
      "pinned_git_blob_sha256": "e04366f121098008ddca6a3b428eb371e57ef58225a2642aa633069302029afa",
      "matches_pin_after_newline_normalization": true
    },
    "heavy_cutoff_scan/E8/Ec22/validation.json": {
      "working_sha256": "e93b2c96a63315d060207612f5257ed353e7a7da72a80d2624c73ffa5b0444ea",
      "pinned_git_blob_sha256": "554023fc47b4a7f51451125b24746b5a8dadeb42d5e180973315f5e917778f04",
      "matches_pin_after_newline_normalization": true
    },
    "spectra_Ec20_g0p1/E6_periodic/levels.csv": {
      "working_sha256": "3fc9f347c48eedfeb8ca103d1074d971b96a2bfed5564030ed9f3fdd5681eeec",
      "pinned_git_blob_sha256": "af98e13ac89cd44ce18084d4f1f393e305780e3c968acc1c7de31b593a2bbfc7",
      "matches_pin_after_newline_normalization": true
    },
    "spectra_Ec20_g0p1/E7_periodic/levels.csv": {
      "working_sha256": "d4e01631f748d199c3d77ad4bd6e9586707afb1b52c5fe82f45c7dc4a0d61709",
      "pinned_git_blob_sha256": "875cdb8bc58b0737501e2d17f238c8a593f537e883dcdf60f593e239756d7d72",
      "matches_pin_after_newline_normalization": true
    },
    "spectra_Ec20_g0p1/E8_periodic/levels.csv": {
      "working_sha256": "8c50553eb43a5abeb19b486bdd8652fd7dd5765d9fd45445cbbe0c800ce2ffad",
      "pinned_git_blob_sha256": "ac0b19115b94290f125a0fb6e2d27dca7793bd4124719c6f5ff2d40ef0e6254f",
      "matches_pin_after_newline_normalization": true
    }
  },
  "maximum_source_gap_recompute_error": 1.021405182655144e-14,
  "maximum_source_summary_gap_set_or_mean_light_difference": 9.325873406851315e-15,
  "Ec20_full_volume_source_crosscheck": {
    "E6": {
      "matched_rows": 192,
      "maximum_energy_difference": 1.021405182655144e-14
    },
    "E7": {
      "matched_rows": 512,
      "maximum_energy_difference": 1.021405182655144e-14
    },
    "E8": {
      "matched_rows": 256,
      "maximum_energy_difference": 1.099120794378905e-14
    }
  },
  "rows": {
    "raw_periodic_levels": 6720,
    "heavy_branches": 784,
    "groups": 224
  },
  "export_script_sha256": "ee270d19cf44c92b2a54e0aab5fbfadc6868493314d5f3a0575041773891d6db",
  "outputs_sha256": {
    "heavy_branches.csv": "c2e78f95b0c8c99e89aa18de0ace06b875ed3db740d44588f2821df6d49a2b41",
    "heavy_groups.csv": "ec3d2148e26b7894f41ba3c977fbac24431e46fb8a73f84a28722d78b4fedbf0",
    "heavy_periodic_levels.csv": "93634df286963e1087d576cd577fc00fc87dd36dacecd9cce535f3a88b3a003c",
    "heavy_source_validations.json": "e71b0b9fe05abe272add56dfa849b908e1385df766263b225cc35b840ccaf9b6",
    "heavy_summary.csv": "1ea545bb5b57ce7ad824b787617d7c94b8e9b7d80a7671076d61f96336d45e29"
  }
}


==> anc/data/spectra/heavy_source_validations.json <==
{
  "E6/Ec16": {
    "p": 11,
    "q": 12,
    "centralCharge": 0.9545454545454546,
    "phiWeights": [
      0.3181818181818182,
      0.3181818181818182
    ],
    "cutoff": 16,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 1.0317091622194214e-16,
    "hermiticityResidual": 3.825001354564243e-17,
    "eigenResidual": 8.262783058544373e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": null,
    "energyCutoff": 16,
    "maxBareEnergy": 16,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        2,
        1,
        7,
        7,
        1
      ],
      [
        2,
        1,
        7,
        7,
        3
      ],
      [
        2,
        1,
        7,
        7,
        5
      ],
      [
        2,
        1,
        7,
        7,
        7
      ],
      [
        2,
        1,
        7,
        7,
        9
      ],
      [
        3,
        4,
        4,
        4,
        1
      ],
      [
        3,
        4,
        4,
        4,
        3
      ],
      [
        3,
        4,
        4,
        4,
        5
      ],
      [
        3,
        4,
        4,
        4,
        7
      ],
      [
        3,
        4,
        4,
        4,
        9
      ],
      [
        4,
        4,
        8,
        8,
        1
      ],
      [
        4,
        4,
        8,
        8,
        3
      ],
      [
        4,
        4,
        8,
        8,
        5
      ],
      [
        4,
        4,
        8,
        8,
        7
      ],
      [
        4,
        4,
        8,
        8,
        9
      ],
      [
        5,
        5,
        5,
        5,
        1
      ],
      [
        5,
        5,
        5,
        5,
        3
      ],
      [
        5,
        5,
        5,
        5,
        5
      ],
      [
        5,
        5,
        5,
        5,
        7
      ],
      [
        5,
        5,
        5,
        5,
        9
      ],
      [
        6,
        5,
        11,
        11,
        1
      ],
      [
        6,
        5,
        11,
        11,
        3
      ],
      [
        6,
        5,
        11,
        11,
        5
      ],
      [
        6,
        5,
        11,
        11,
        7
      ],
      [
        6,
        5,
        11,
        11,
        9
      ],
      [
        6,
        7,
        1,
        1,
        1
      ],
      [
        6,
        7,
        1,
        1,
        3
      ],
      [
        6,
        7,
        1,
        1,
        5
      ],
      [
        6,
        7,
        1,
        1,
        7
      ],
      [
        6,
        7,
        1,
        1,
        9
      ],
      [
        5,
        7,
        7,
        7,
        1
      ],
      [
        5,
        7,
        7,
        7,
        3
      ],
      [
        5,
        7,
        7,
        7,
        5
      ],
      [
        5,
        7,
        7,
        7,
        7
      ],
      [
        5,
        7,
        7,
        7,
        9
      ],
      [
        4,
        8,
        4,
        4,
        1
      ],
      [
        4,
        8,
        4,
        4,
        3
      ],
      [
        4,
        8,
        4,
        4,
        5
      ],
      [
        4,
        8,
        4,
        4,
        7
      ],
      [
        4,
        8,
        4,
        4,
        9
      ],
      [
        3,
        8,
        8,
        8,
        1
      ],
      [
        3,
        8,
        8,
        8,
        3
      ],
      [
        3,
        8,
        8,
        8,
        5
      ],
      [
        3,
        8,
        8,
        8,
        7
      ],
      [
        3,
        8,
        8,
        8,
        9
      ],
      [
        2,
        11,
        5,
        5,
        1
      ],
      [
        2,
        11,
        5,
        5,
        3
      ],
      [
        2,
        11,
        5,
        5,
        5
      ],
      [
        2,
        11,
        5,
        5,
        7
      ],
      [
        2,
        11,
        5,
        5,
        9
      ],
      [
        1,
        11,
        11,
        11,
        1
      ],
      [
        1,
        11,
        11,
        11,
        3
      ],
      [
        1,
        11,
        11,
        11,
        5
      ],
      [
        1,
        11,
        11,
        11,
        7
      ],
      [
        1,
        11,
        11,
        11,
        9
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [],
    "componentDimensions": [
      422,
      0,
      2145,
      0,
      2247,
      0
    ],
    "dimension": 4814,
    "chiralBlocks": 3940
  },
  "E6/Ec18": {
    "p": 11,
    "q": 12,
    "centralCharge": 0.9545454545454546,
    "phiWeights": [
      0.3181818181818182,
      0.3181818181818182
    ],
    "cutoff": 18,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 1.4594325388051225e-16,
    "hermiticityResidual": 3.719789068823964e-17,
    "eigenResidual": 9.663354065729994e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": null,
    "energyCutoff": 18,
    "maxBareEnergy": 18,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        2,
        1,
        7,
        7,
        1
      ],
      [
        2,
        1,
        7,
        7,
        3
      ],
      [
        2,
        1,
        7,
        7,
        5
      ],
      [
        2,
        1,
        7,
        7,
        7
      ],
      [
        2,
        1,
        7,
        7,
        9
      ],
      [
        3,
        4,
        4,
        4,
        1
      ],
      [
        3,
        4,
        4,
        4,
        3
      ],
      [
        3,
        4,
        4,
        4,
        5
      ],
      [
        3,
        4,
        4,
        4,
        7
      ],
      [
        3,
        4,
        4,
        4,
        9
      ],
      [
        4,
        4,
        8,
        8,
        1
      ],
      [
        4,
        4,
        8,
        8,
        3
      ],
      [
        4,
        4,
        8,
        8,
        5
      ],
      [
        4,
        4,
        8,
        8,
        7
      ],
      [
        4,
        4,
        8,
        8,
        9
      ],
      [
        5,
        5,
        5,
        5,
        1
      ],
      [
        5,
        5,
        5,
        5,
        3
      ],
      [
        5,
        5,
        5,
        5,
        5
      ],
      [
        5,
        5,
        5,
        5,
        7
      ],
      [
        5,
        5,
        5,
        5,
        9
      ],
      [
        6,
        5,
        11,
        11,
        1
      ],
      [
        6,
        5,
        11,
        11,
        3
      ],
      [
        6,
        5,
        11,
        11,
        5
      ],
      [
        6,
        5,
        11,
        11,
        7
      ],
      [
        6,
        5,
        11,
        11,
        9
      ],
      [
        6,
        7,
        1,
        1,
        1
      ],
      [
        6,
        7,
        1,
        1,
        3
      ],
      [
        6,
        7,
        1,
        1,
        5
      ],
      [
        6,
        7,
        1,
        1,
        7
      ],
      [
        6,
        7,
        1,
        1,
        9
      ],
      [
        5,
        7,
        7,
        7,
        1
      ],
      [
        5,
        7,
        7,
        7,
        3
      ],
      [
        5,
        7,
        7,
        7,
        5
      ],
      [
        5,
        7,
        7,
        7,
        7
      ],
      [
        5,
        7,
        7,
        7,
        9
      ],
      [
        4,
        8,
        4,
        4,
        1
      ],
      [
        4,
        8,
        4,
        4,
        3
      ],
      [
        4,
        8,
        4,
        4,
        5
      ],
      [
        4,
        8,
        4,
        4,
        7
      ],
      [
        4,
        8,
        4,
        4,
        9
      ],
      [
        3,
        8,
        8,
        8,
        1
      ],
      [
        3,
        8,
        8,
        8,
        3
      ],
      [
        3,
        8,
        8,
        8,
        5
      ],
      [
        3,
        8,
        8,
        8,
        7
      ],
      [
        3,
        8,
        8,
        8,
        9
      ],
      [
        2,
        11,
        5,
        5,
        1
      ],
      [
        2,
        11,
        5,
        5,
        3
      ],
      [
        2,
        11,
        5,
        5,
        5
      ],
      [
        2,
        11,
        5,
        5,
        7
      ],
      [
        2,
        11,
        5,
        5,
        9
      ],
      [
        1,
        11,
        11,
        11,
        1
      ],
      [
        1,
        11,
        11,
        11,
        3
      ],
      [
        1,
        11,
        11,
        11,
        5
      ],
      [
        1,
        11,
        11,
        11,
        7
      ],
      [
        1,
        11,
        11,
        11,
        9
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [],
    "componentDimensions": [
      814,
      0,
      4466,
      0,
      4728,
      0
    ],
    "dimension": 10008,
    "chiralBlocks": 3940
  },
  "E6/Ec20": {
    "p": 11,
    "q": 12,
    "centralCharge": 0.9545454545454546,
    "phiWeights": [
      0.3181818181818182,
      0.3181818181818182
    ],
    "cutoff": 20,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 1.4594681685744537e-16,
    "hermiticityResidual": 1.6139634752674366e-17,
    "eigenResidual": 9.725555856075914e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": null,
    "energyCutoff": 20,
    "maxBareEnergy": 20,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        2,
        1,
        7,
        7,
        1
      ],
      [
        2,
        1,
        7,
        7,
        3
      ],
      [
        2,
        1,
        7,
        7,
        5
      ],
      [
        2,
        1,
        7,
        7,
        7
      ],
      [
        2,
        1,
        7,
        7,
        9
      ],
      [
        3,
        4,
        4,
        4,
        1
      ],
      [
        3,
        4,
        4,
        4,
        3
      ],
      [
        3,
        4,
        4,
        4,
        5
      ],
      [
        3,
        4,
        4,
        4,
        7
      ],
      [
        3,
        4,
        4,
        4,
        9
      ],
      [
        4,
        4,
        8,
        8,
        1
      ],
      [
        4,
        4,
        8,
        8,
        3
      ],
      [
        4,
        4,
        8,
        8,
        5
      ],
      [
        4,
        4,
        8,
        8,
        7
      ],
      [
        4,
        4,
        8,
        8,
        9
      ],
      [
        5,
        5,
        5,
        5,
        1
      ],
      [
        5,
        5,
        5,
        5,
        3
      ],
      [
        5,
        5,
        5,
        5,
        5
      ],
      [
        5,
        5,
        5,
        5,
        7
      ],
      [
        5,
        5,
        5,
        5,
        9
      ],
      [
        6,
        5,
        11,
        11,
        1
      ],
      [
        6,
        5,
        11,
        11,
        3
      ],
      [
        6,
        5,
        11,
        11,
        5
      ],
      [
        6,
        5,
        11,
        11,
        7
      ],
      [
        6,
        5,
        11,
        11,
        9
      ],
      [
        6,
        7,
        1,
        1,
        1
      ],
      [
        6,
        7,
        1,
        1,
        3
      ],
      [
        6,
        7,
        1,
        1,
        5
      ],
      [
        6,
        7,
        1,
        1,
        7
      ],
      [
        6,
        7,
        1,
        1,
        9
      ],
      [
        5,
        7,
        7,
        7,
        1
      ],
      [
        5,
        7,
        7,
        7,
        3
      ],
      [
        5,
        7,
        7,
        7,
        5
      ],
      [
        5,
        7,
        7,
        7,
        7
      ],
      [
        5,
        7,
        7,
        7,
        9
      ],
      [
        4,
        8,
        4,
        4,
        1
      ],
      [
        4,
        8,
        4,
        4,
        3
      ],
      [
        4,
        8,
        4,
        4,
        5
      ],
      [
        4,
        8,
        4,
        4,
        7
      ],
      [
        4,
        8,
        4,
        4,
        9
      ],
      [
        3,
        8,
        8,
        8,
        1
      ],
      [
        3,
        8,
        8,
        8,
        3
      ],
      [
        3,
        8,
        8,
        8,
        5
      ],
      [
        3,
        8,
        8,
        8,
        7
      ],
      [
        3,
        8,
        8,
        8,
        9
      ],
      [
        2,
        11,
        5,
        5,
        1
      ],
      [
        2,
        11,
        5,
        5,
        3
      ],
      [
        2,
        11,
        5,
        5,
        5
      ],
      [
        2,
        11,
        5,
        5,
        7
      ],
      [
        2,
        11,
        5,
        5,
        9
      ],
      [
        1,
        11,
        11,
        11,
        1
      ],
      [
        1,
        11,
        11,
        11,
        3
      ],
      [
        1,
        11,
        11,
        11,
        5
      ],
      [
        1,
        11,
        11,
        11,
        7
      ],
      [
        1,
        11,
        11,
        11,
        9
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [],
    "componentDimensions": [
      1592,
      0,
      8930,
      0,
      9546,
      0
    ],
    "dimension": 20068,
    "chiralBlocks": 3940
  },
  "E6/Ec22": {
    "p": 11,
    "q": 12,
    "centralCharge": 0.9545454545454546,
    "phiWeights": [
      0.3181818181818182,
      0.3181818181818182
    ],
    "cutoff": 22,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 1.4020883624680655e-16,
    "hermiticityResidual": 2.4441364658702272e-17,
    "eigenResidual": 7.655437443758582e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": null,
    "energyCutoff": 22,
    "maxBareEnergy": 22,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        2,
        1,
        7,
        7,
        1
      ],
      [
        2,
        1,
        7,
        7,
        3
      ],
      [
        2,
        1,
        7,
        7,
        5
      ],
      [
        2,
        1,
        7,
        7,
        7
      ],
      [
        2,
        1,
        7,
        7,
        9
      ],
      [
        3,
        4,
        4,
        4,
        1
      ],
      [
        3,
        4,
        4,
        4,
        3
      ],
      [
        3,
        4,
        4,
        4,
        5
      ],
      [
        3,
        4,
        4,
        4,
        7
      ],
      [
        3,
        4,
        4,
        4,
        9
      ],
      [
        4,
        4,
        8,
        8,
        1
      ],
      [
        4,
        4,
        8,
        8,
        3
      ],
      [
        4,
        4,
        8,
        8,
        5
      ],
      [
        4,
        4,
        8,
        8,
        7
      ],
      [
        4,
        4,
        8,
        8,
        9
      ],
      [
        5,
        5,
        5,
        5,
        1
      ],
      [
        5,
        5,
        5,
        5,
        3
      ],
      [
        5,
        5,
        5,
        5,
        5
      ],
      [
        5,
        5,
        5,
        5,
        7
      ],
      [
        5,
        5,
        5,
        5,
        9
      ],
      [
        6,
        5,
        11,
        11,
        1
      ],
      [
        6,
        5,
        11,
        11,
        3
      ],
      [
        6,
        5,
        11,
        11,
        5
      ],
      [
        6,
        5,
        11,
        11,
        7
      ],
      [
        6,
        5,
        11,
        11,
        9
      ],
      [
        6,
        7,
        1,
        1,
        1
      ],
      [
        6,
        7,
        1,
        1,
        3
      ],
      [
        6,
        7,
        1,
        1,
        5
      ],
      [
        6,
        7,
        1,
        1,
        7
      ],
      [
        6,
        7,
        1,
        1,
        9
      ],
      [
        5,
        7,
        7,
        7,
        1
      ],
      [
        5,
        7,
        7,
        7,
        3
      ],
      [
        5,
        7,
        7,
        7,
        5
      ],
      [
        5,
        7,
        7,
        7,
        7
      ],
      [
        5,
        7,
        7,
        7,
        9
      ],
      [
        4,
        8,
        4,
        4,
        1
      ],
      [
        4,
        8,
        4,
        4,
        3
      ],
      [
        4,
        8,
        4,
        4,
        5
      ],
      [
        4,
        8,
        4,
        4,
        7
      ],
      [
        4,
        8,
        4,
        4,
        9
      ],
      [
        3,
        8,
        8,
        8,
        1
      ],
      [
        3,
        8,
        8,
        8,
        3
      ],
      [
        3,
        8,
        8,
        8,
        5
      ],
      [
        3,
        8,
        8,
        8,
        7
      ],
      [
        3,
        8,
        8,
        8,
        9
      ],
      [
        2,
        11,
        5,
        5,
        1
      ],
      [
        2,
        11,
        5,
        5,
        3
      ],
      [
        2,
        11,
        5,
        5,
        5
      ],
      [
        2,
        11,
        5,
        5,
        7
      ],
      [
        2,
        11,
        5,
        5,
        9
      ],
      [
        1,
        11,
        11,
        11,
        1
      ],
      [
        1,
        11,
        11,
        11,
        3
      ],
      [
        1,
        11,
        11,
        11,
        5
      ],
      [
        1,
        11,
        11,
        11,
        7
      ],
      [
        1,
        11,
        11,
        11,
        9
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [],
    "componentDimensions": [
      2948,
      0,
      17535,
      0,
      18854,
      0
    ],
    "dimension": 39337,
    "chiralBlocks": 3940
  },
  "E7/Ec16": {
    "p": 17,
    "q": 18,
    "centralCharge": 0.9803921568627451,
    "phiWeights": [
      0.29411764705882354,
      0.29411764705882354
    ],
    "cutoff": 16,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 7.814799774512989e-17,
    "hermiticityResidual": 3.692532254835146e-17,
    "eigenResidual": 9.162735948850385e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": 0.7769524771552145,
    "energyCutoff": 16,
    "maxBareEnergy": 16,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        1,
        1,
        1,
        1,
        11
      ],
      [
        1,
        1,
        1,
        1,
        13
      ],
      [
        1,
        1,
        1,
        1,
        15
      ],
      [
        2,
        1,
        17,
        17,
        1
      ],
      [
        2,
        1,
        17,
        17,
        3
      ],
      [
        2,
        1,
        17,
        17,
        5
      ],
      [
        2,
        1,
        17,
        17,
        7
      ],
      [
        2,
        1,
        17,
        17,
        9
      ],
      [
        2,
        1,
        17,
        17,
        11
      ],
      [
        2,
        1,
        17,
        17,
        13
      ],
      [
        2,
        1,
        17,
        17,
        15
      ],
      [
        3,
        3,
        9,
        9,
        1
      ],
      [
        3,
        3,
        9,
        9,
        3
      ],
      [
        3,
        3,
        9,
        9,
        5
      ],
      [
        3,
        3,
        9,
        9,
        7
      ],
      [
        3,
        3,
        9,
        9,
        9
      ],
      [
        3,
        3,
        9,
        9,
        11
      ],
      [
        3,
        3,
        9,
        9,
        13
      ],
      [
        3,
        3,
        9,
        9,
        15
      ],
      [
        4,
        5,
        5,
        5,
        1
      ],
      [
        4,
        5,
        5,
        5,
        3
      ],
      [
        4,
        5,
        5,
        5,
        5
      ],
      [
        4,
        5,
        5,
        5,
        7
      ],
      [
        4,
        5,
        5,
        5,
        9
      ],
      [
        4,
        5,
        5,
        5,
        11
      ],
      [
        4,
        5,
        5,
        5,
        13
      ],
      [
        4,
        5,
        5,
        5,
        15
      ],
      [
        5,
        5,
        13,
        13,
        1
      ],
      [
        5,
        5,
        13,
        13,
        3
      ],
      [
        5,
        5,
        13,
        13,
        5
      ],
      [
        5,
        5,
        13,
        13,
        7
      ],
      [
        5,
        5,
        13,
        13,
        9
      ],
      [
        5,
        5,
        13,
        13,
        11
      ],
      [
        5,
        5,
        13,
        13,
        13
      ],
      [
        5,
        5,
        13,
        13,
        15
      ],
      [
        6,
        7,
        7,
        7,
        1
      ],
      [
        6,
        7,
        7,
        7,
        3
      ],
      [
        6,
        7,
        7,
        7,
        5
      ],
      [
        6,
        7,
        7,
        7,
        7
      ],
      [
        6,
        7,
        7,
        7,
        9
      ],
      [
        6,
        7,
        7,
        7,
        11
      ],
      [
        6,
        7,
        7,
        7,
        13
      ],
      [
        6,
        7,
        7,
        7,
        15
      ],
      [
        7,
        7,
        11,
        11,
        1
      ],
      [
        7,
        7,
        11,
        11,
        3
      ],
      [
        7,
        7,
        11,
        11,
        5
      ],
      [
        7,
        7,
        11,
        11,
        7
      ],
      [
        7,
        7,
        11,
        11,
        9
      ],
      [
        7,
        7,
        11,
        11,
        11
      ],
      [
        7,
        7,
        11,
        11,
        13
      ],
      [
        7,
        7,
        11,
        11,
        15
      ],
      [
        8,
        9,
        3,
        3,
        1
      ],
      [
        8,
        9,
        3,
        3,
        3
      ],
      [
        8,
        9,
        3,
        3,
        5
      ],
      [
        8,
        9,
        3,
        3,
        7
      ],
      [
        8,
        9,
        3,
        3,
        9
      ],
      [
        8,
        9,
        3,
        3,
        11
      ],
      [
        8,
        9,
        3,
        3,
        13
      ],
      [
        8,
        9,
        3,
        3,
        15
      ],
      [
        9,
        9,
        9,
        9,
        1
      ],
      [
        9,
        9,
        9,
        9,
        3
      ],
      [
        9,
        9,
        9,
        9,
        5
      ],
      [
        9,
        9,
        9,
        9,
        7
      ],
      [
        9,
        9,
        9,
        9,
        9
      ],
      [
        9,
        9,
        9,
        9,
        11
      ],
      [
        9,
        9,
        9,
        9,
        13
      ],
      [
        9,
        9,
        9,
        9,
        15
      ],
      [
        8,
        9,
        15,
        15,
        1
      ],
      [
        8,
        9,
        15,
        15,
        3
      ],
      [
        8,
        9,
        15,
        15,
        5
      ],
      [
        8,
        9,
        15,
        15,
        7
      ],
      [
        8,
        9,
        15,
        15,
        9
      ],
      [
        8,
        9,
        15,
        15,
        11
      ],
      [
        8,
        9,
        15,
        15,
        13
      ],
      [
        8,
        9,
        15,
        15,
        15
      ],
      [
        7,
        11,
        7,
        7,
        1
      ],
      [
        7,
        11,
        7,
        7,
        3
      ],
      [
        7,
        11,
        7,
        7,
        5
      ],
      [
        7,
        11,
        7,
        7,
        7
      ],
      [
        7,
        11,
        7,
        7,
        9
      ],
      [
        7,
        11,
        7,
        7,
        11
      ],
      [
        7,
        11,
        7,
        7,
        13
      ],
      [
        7,
        11,
        7,
        7,
        15
      ],
      [
        6,
        11,
        11,
        11,
        1
      ],
      [
        6,
        11,
        11,
        11,
        3
      ],
      [
        6,
        11,
        11,
        11,
        5
      ],
      [
        6,
        11,
        11,
        11,
        7
      ],
      [
        6,
        11,
        11,
        11,
        9
      ],
      [
        6,
        11,
        11,
        11,
        11
      ],
      [
        6,
        11,
        11,
        11,
        13
      ],
      [
        6,
        11,
        11,
        11,
        15
      ],
      [
        5,
        13,
        5,
        5,
        1
      ],
      [
        5,
        13,
        5,
        5,
        3
      ],
      [
        5,
        13,
        5,
        5,
        5
      ],
      [
        5,
        13,
        5,
        5,
        7
      ],
      [
        5,
        13,
        5,
        5,
        9
      ],
      [
        5,
        13,
        5,
        5,
        11
      ],
      [
        5,
        13,
        5,
        5,
        13
      ],
      [
        5,
        13,
        5,
        5,
        15
      ],
      [
        4,
        13,
        13,
        13,
        1
      ],
      [
        4,
        13,
        13,
        13,
        3
      ],
      [
        4,
        13,
        13,
        13,
        5
      ],
      [
        4,
        13,
        13,
        13,
        7
      ],
      [
        4,
        13,
        13,
        13,
        9
      ],
      [
        4,
        13,
        13,
        13,
        11
      ],
      [
        4,
        13,
        13,
        13,
        13
      ],
      [
        4,
        13,
        13,
        13,
        15
      ],
      [
        3,
        15,
        9,
        9,
        1
      ],
      [
        3,
        15,
        9,
        9,
        3
      ],
      [
        3,
        15,
        9,
        9,
        5
      ],
      [
        3,
        15,
        9,
        9,
        7
      ],
      [
        3,
        15,
        9,
        9,
        9
      ],
      [
        3,
        15,
        9,
        9,
        11
      ],
      [
        3,
        15,
        9,
        9,
        13
      ],
      [
        3,
        15,
        9,
        9,
        15
      ],
      [
        2,
        17,
        1,
        1,
        1
      ],
      [
        2,
        17,
        1,
        1,
        3
      ],
      [
        2,
        17,
        1,
        1,
        5
      ],
      [
        2,
        17,
        1,
        1,
        7
      ],
      [
        2,
        17,
        1,
        1,
        9
      ],
      [
        2,
        17,
        1,
        1,
        11
      ],
      [
        2,
        17,
        1,
        1,
        13
      ],
      [
        2,
        17,
        1,
        1,
        15
      ],
      [
        1,
        17,
        17,
        17,
        1
      ],
      [
        1,
        17,
        17,
        17,
        3
      ],
      [
        1,
        17,
        17,
        17,
        5
      ],
      [
        1,
        17,
        17,
        17,
        7
      ],
      [
        1,
        17,
        17,
        17,
        9
      ],
      [
        1,
        17,
        17,
        17,
        11
      ],
      [
        1,
        17,
        17,
        17,
        13
      ],
      [
        1,
        17,
        17,
        17,
        15
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [
      [
        1,
        0
      ],
      [
        4,
        0
      ],
      [
        6,
        0
      ]
    ],
    "componentDimensions": [
      423,
      0,
      0,
      2305,
      0,
      2253,
      0,
      0,
      1126
    ],
    "dimension": 6107,
    "chiralBlocks": 5665
  },
  "E7/Ec18": {
    "p": 17,
    "q": 18,
    "centralCharge": 0.9803921568627451,
    "phiWeights": [
      0.29411764705882354,
      0.29411764705882354
    ],
    "cutoff": 18,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 1.0042720601343358e-16,
    "hermiticityResidual": 3.716831491326416e-17,
    "eigenResidual": 9.04996041319082e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": 0.7753511565962328,
    "energyCutoff": 18,
    "maxBareEnergy": 18,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        1,
        1,
        1,
        1,
        11
      ],
      [
        1,
        1,
        1,
        1,
        13
      ],
      [
        1,
        1,
        1,
        1,
        15
      ],
      [
        2,
        1,
        17,
        17,
        1
      ],
      [
        2,
        1,
        17,
        17,
        3
      ],
      [
        2,
        1,
        17,
        17,
        5
      ],
      [
        2,
        1,
        17,
        17,
        7
      ],
      [
        2,
        1,
        17,
        17,
        9
      ],
      [
        2,
        1,
        17,
        17,
        11
      ],
      [
        2,
        1,
        17,
        17,
        13
      ],
      [
        2,
        1,
        17,
        17,
        15
      ],
      [
        3,
        3,
        9,
        9,
        1
      ],
      [
        3,
        3,
        9,
        9,
        3
      ],
      [
        3,
        3,
        9,
        9,
        5
      ],
      [
        3,
        3,
        9,
        9,
        7
      ],
      [
        3,
        3,
        9,
        9,
        9
      ],
      [
        3,
        3,
        9,
        9,
        11
      ],
      [
        3,
        3,
        9,
        9,
        13
      ],
      [
        3,
        3,
        9,
        9,
        15
      ],
      [
        4,
        5,
        5,
        5,
        1
      ],
      [
        4,
        5,
        5,
        5,
        3
      ],
      [
        4,
        5,
        5,
        5,
        5
      ],
      [
        4,
        5,
        5,
        5,
        7
      ],
      [
        4,
        5,
        5,
        5,
        9
      ],
      [
        4,
        5,
        5,
        5,
        11
      ],
      [
        4,
        5,
        5,
        5,
        13
      ],
      [
        4,
        5,
        5,
        5,
        15
      ],
      [
        5,
        5,
        13,
        13,
        1
      ],
      [
        5,
        5,
        13,
        13,
        3
      ],
      [
        5,
        5,
        13,
        13,
        5
      ],
      [
        5,
        5,
        13,
        13,
        7
      ],
      [
        5,
        5,
        13,
        13,
        9
      ],
      [
        5,
        5,
        13,
        13,
        11
      ],
      [
        5,
        5,
        13,
        13,
        13
      ],
      [
        5,
        5,
        13,
        13,
        15
      ],
      [
        6,
        7,
        7,
        7,
        1
      ],
      [
        6,
        7,
        7,
        7,
        3
      ],
      [
        6,
        7,
        7,
        7,
        5
      ],
      [
        6,
        7,
        7,
        7,
        7
      ],
      [
        6,
        7,
        7,
        7,
        9
      ],
      [
        6,
        7,
        7,
        7,
        11
      ],
      [
        6,
        7,
        7,
        7,
        13
      ],
      [
        6,
        7,
        7,
        7,
        15
      ],
      [
        7,
        7,
        11,
        11,
        1
      ],
      [
        7,
        7,
        11,
        11,
        3
      ],
      [
        7,
        7,
        11,
        11,
        5
      ],
      [
        7,
        7,
        11,
        11,
        7
      ],
      [
        7,
        7,
        11,
        11,
        9
      ],
      [
        7,
        7,
        11,
        11,
        11
      ],
      [
        7,
        7,
        11,
        11,
        13
      ],
      [
        7,
        7,
        11,
        11,
        15
      ],
      [
        8,
        9,
        3,
        3,
        1
      ],
      [
        8,
        9,
        3,
        3,
        3
      ],
      [
        8,
        9,
        3,
        3,
        5
      ],
      [
        8,
        9,
        3,
        3,
        7
      ],
      [
        8,
        9,
        3,
        3,
        9
      ],
      [
        8,
        9,
        3,
        3,
        11
      ],
      [
        8,
        9,
        3,
        3,
        13
      ],
      [
        8,
        9,
        3,
        3,
        15
      ],
      [
        9,
        9,
        9,
        9,
        1
      ],
      [
        9,
        9,
        9,
        9,
        3
      ],
      [
        9,
        9,
        9,
        9,
        5
      ],
      [
        9,
        9,
        9,
        9,
        7
      ],
      [
        9,
        9,
        9,
        9,
        9
      ],
      [
        9,
        9,
        9,
        9,
        11
      ],
      [
        9,
        9,
        9,
        9,
        13
      ],
      [
        9,
        9,
        9,
        9,
        15
      ],
      [
        8,
        9,
        15,
        15,
        1
      ],
      [
        8,
        9,
        15,
        15,
        3
      ],
      [
        8,
        9,
        15,
        15,
        5
      ],
      [
        8,
        9,
        15,
        15,
        7
      ],
      [
        8,
        9,
        15,
        15,
        9
      ],
      [
        8,
        9,
        15,
        15,
        11
      ],
      [
        8,
        9,
        15,
        15,
        13
      ],
      [
        8,
        9,
        15,
        15,
        15
      ],
      [
        7,
        11,
        7,
        7,
        1
      ],
      [
        7,
        11,
        7,
        7,
        3
      ],
      [
        7,
        11,
        7,
        7,
        5
      ],
      [
        7,
        11,
        7,
        7,
        7
      ],
      [
        7,
        11,
        7,
        7,
        9
      ],
      [
        7,
        11,
        7,
        7,
        11
      ],
      [
        7,
        11,
        7,
        7,
        13
      ],
      [
        7,
        11,
        7,
        7,
        15
      ],
      [
        6,
        11,
        11,
        11,
        1
      ],
      [
        6,
        11,
        11,
        11,
        3
      ],
      [
        6,
        11,
        11,
        11,
        5
      ],
      [
        6,
        11,
        11,
        11,
        7
      ],
      [
        6,
        11,
        11,
        11,
        9
      ],
      [
        6,
        11,
        11,
        11,
        11
      ],
      [
        6,
        11,
        11,
        11,
        13
      ],
      [
        6,
        11,
        11,
        11,
        15
      ],
      [
        5,
        13,
        5,
        5,
        1
      ],
      [
        5,
        13,
        5,
        5,
        3
      ],
      [
        5,
        13,
        5,
        5,
        5
      ],
      [
        5,
        13,
        5,
        5,
        7
      ],
      [
        5,
        13,
        5,
        5,
        9
      ],
      [
        5,
        13,
        5,
        5,
        11
      ],
      [
        5,
        13,
        5,
        5,
        13
      ],
      [
        5,
        13,
        5,
        5,
        15
      ],
      [
        4,
        13,
        13,
        13,
        1
      ],
      [
        4,
        13,
        13,
        13,
        3
      ],
      [
        4,
        13,
        13,
        13,
        5
      ],
      [
        4,
        13,
        13,
        13,
        7
      ],
      [
        4,
        13,
        13,
        13,
        9
      ],
      [
        4,
        13,
        13,
        13,
        11
      ],
      [
        4,
        13,
        13,
        13,
        13
      ],
      [
        4,
        13,
        13,
        13,
        15
      ],
      [
        3,
        15,
        9,
        9,
        1
      ],
      [
        3,
        15,
        9,
        9,
        3
      ],
      [
        3,
        15,
        9,
        9,
        5
      ],
      [
        3,
        15,
        9,
        9,
        7
      ],
      [
        3,
        15,
        9,
        9,
        9
      ],
      [
        3,
        15,
        9,
        9,
        11
      ],
      [
        3,
        15,
        9,
        9,
        13
      ],
      [
        3,
        15,
        9,
        9,
        15
      ],
      [
        2,
        17,
        1,
        1,
        1
      ],
      [
        2,
        17,
        1,
        1,
        3
      ],
      [
        2,
        17,
        1,
        1,
        5
      ],
      [
        2,
        17,
        1,
        1,
        7
      ],
      [
        2,
        17,
        1,
        1,
        9
      ],
      [
        2,
        17,
        1,
        1,
        11
      ],
      [
        2,
        17,
        1,
        1,
        13
      ],
      [
        2,
        17,
        1,
        1,
        15
      ],
      [
        1,
        17,
        17,
        17,
        1
      ],
      [
        1,
        17,
        17,
        17,
        3
      ],
      [
        1,
        17,
        17,
        17,
        5
      ],
      [
        1,
        17,
        17,
        17,
        7
      ],
      [
        1,
        17,
        17,
        17,
        9
      ],
      [
        1,
        17,
        17,
        17,
        11
      ],
      [
        1,
        17,
        17,
        17,
        13
      ],
      [
        1,
        17,
        17,
        17,
        15
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [
      [
        1,
        0
      ],
      [
        4,
        0
      ],
      [
        6,
        0
      ]
    ],
    "componentDimensions": [
      818,
      0,
      0,
      4874,
      0,
      4757,
      0,
      0,
      2378
    ],
    "dimension": 12827,
    "chiralBlocks": 5665
  },
  "E7/Ec20": {
    "p": 17,
    "q": 18,
    "centralCharge": 0.9803921568627451,
    "phiWeights": [
      0.29411764705882354,
      0.29411764705882354
    ],
    "cutoff": 20,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 1.0314278868642031e-16,
    "hermiticityResidual": 2.822715026053851e-17,
    "eigenResidual": 8.360771087612033e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": 0.7742047636376659,
    "energyCutoff": 20,
    "maxBareEnergy": 20,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        1,
        1,
        1,
        1,
        11
      ],
      [
        1,
        1,
        1,
        1,
        13
      ],
      [
        1,
        1,
        1,
        1,
        15
      ],
      [
        2,
        1,
        17,
        17,
        1
      ],
      [
        2,
        1,
        17,
        17,
        3
      ],
      [
        2,
        1,
        17,
        17,
        5
      ],
      [
        2,
        1,
        17,
        17,
        7
      ],
      [
        2,
        1,
        17,
        17,
        9
      ],
      [
        2,
        1,
        17,
        17,
        11
      ],
      [
        2,
        1,
        17,
        17,
        13
      ],
      [
        2,
        1,
        17,
        17,
        15
      ],
      [
        3,
        3,
        9,
        9,
        1
      ],
      [
        3,
        3,
        9,
        9,
        3
      ],
      [
        3,
        3,
        9,
        9,
        5
      ],
      [
        3,
        3,
        9,
        9,
        7
      ],
      [
        3,
        3,
        9,
        9,
        9
      ],
      [
        3,
        3,
        9,
        9,
        11
      ],
      [
        3,
        3,
        9,
        9,
        13
      ],
      [
        3,
        3,
        9,
        9,
        15
      ],
      [
        4,
        5,
        5,
        5,
        1
      ],
      [
        4,
        5,
        5,
        5,
        3
      ],
      [
        4,
        5,
        5,
        5,
        5
      ],
      [
        4,
        5,
        5,
        5,
        7
      ],
      [
        4,
        5,
        5,
        5,
        9
      ],
      [
        4,
        5,
        5,
        5,
        11
      ],
      [
        4,
        5,
        5,
        5,
        13
      ],
      [
        4,
        5,
        5,
        5,
        15
      ],
      [
        5,
        5,
        13,
        13,
        1
      ],
      [
        5,
        5,
        13,
        13,
        3
      ],
      [
        5,
        5,
        13,
        13,
        5
      ],
      [
        5,
        5,
        13,
        13,
        7
      ],
      [
        5,
        5,
        13,
        13,
        9
      ],
      [
        5,
        5,
        13,
        13,
        11
      ],
      [
        5,
        5,
        13,
        13,
        13
      ],
      [
        5,
        5,
        13,
        13,
        15
      ],
      [
        6,
        7,
        7,
        7,
        1
      ],
      [
        6,
        7,
        7,
        7,
        3
      ],
      [
        6,
        7,
        7,
        7,
        5
      ],
      [
        6,
        7,
        7,
        7,
        7
      ],
      [
        6,
        7,
        7,
        7,
        9
      ],
      [
        6,
        7,
        7,
        7,
        11
      ],
      [
        6,
        7,
        7,
        7,
        13
      ],
      [
        6,
        7,
        7,
        7,
        15
      ],
      [
        7,
        7,
        11,
        11,
        1
      ],
      [
        7,
        7,
        11,
        11,
        3
      ],
      [
        7,
        7,
        11,
        11,
        5
      ],
      [
        7,
        7,
        11,
        11,
        7
      ],
      [
        7,
        7,
        11,
        11,
        9
      ],
      [
        7,
        7,
        11,
        11,
        11
      ],
      [
        7,
        7,
        11,
        11,
        13
      ],
      [
        7,
        7,
        11,
        11,
        15
      ],
      [
        8,
        9,
        3,
        3,
        1
      ],
      [
        8,
        9,
        3,
        3,
        3
      ],
      [
        8,
        9,
        3,
        3,
        5
      ],
      [
        8,
        9,
        3,
        3,
        7
      ],
      [
        8,
        9,
        3,
        3,
        9
      ],
      [
        8,
        9,
        3,
        3,
        11
      ],
      [
        8,
        9,
        3,
        3,
        13
      ],
      [
        8,
        9,
        3,
        3,
        15
      ],
      [
        9,
        9,
        9,
        9,
        1
      ],
      [
        9,
        9,
        9,
        9,
        3
      ],
      [
        9,
        9,
        9,
        9,
        5
      ],
      [
        9,
        9,
        9,
        9,
        7
      ],
      [
        9,
        9,
        9,
        9,
        9
      ],
      [
        9,
        9,
        9,
        9,
        11
      ],
      [
        9,
        9,
        9,
        9,
        13
      ],
      [
        9,
        9,
        9,
        9,
        15
      ],
      [
        8,
        9,
        15,
        15,
        1
      ],
      [
        8,
        9,
        15,
        15,
        3
      ],
      [
        8,
        9,
        15,
        15,
        5
      ],
      [
        8,
        9,
        15,
        15,
        7
      ],
      [
        8,
        9,
        15,
        15,
        9
      ],
      [
        8,
        9,
        15,
        15,
        11
      ],
      [
        8,
        9,
        15,
        15,
        13
      ],
      [
        8,
        9,
        15,
        15,
        15
      ],
      [
        7,
        11,
        7,
        7,
        1
      ],
      [
        7,
        11,
        7,
        7,
        3
      ],
      [
        7,
        11,
        7,
        7,
        5
      ],
      [
        7,
        11,
        7,
        7,
        7
      ],
      [
        7,
        11,
        7,
        7,
        9
      ],
      [
        7,
        11,
        7,
        7,
        11
      ],
      [
        7,
        11,
        7,
        7,
        13
      ],
      [
        7,
        11,
        7,
        7,
        15
      ],
      [
        6,
        11,
        11,
        11,
        1
      ],
      [
        6,
        11,
        11,
        11,
        3
      ],
      [
        6,
        11,
        11,
        11,
        5
      ],
      [
        6,
        11,
        11,
        11,
        7
      ],
      [
        6,
        11,
        11,
        11,
        9
      ],
      [
        6,
        11,
        11,
        11,
        11
      ],
      [
        6,
        11,
        11,
        11,
        13
      ],
      [
        6,
        11,
        11,
        11,
        15
      ],
      [
        5,
        13,
        5,
        5,
        1
      ],
      [
        5,
        13,
        5,
        5,
        3
      ],
      [
        5,
        13,
        5,
        5,
        5
      ],
      [
        5,
        13,
        5,
        5,
        7
      ],
      [
        5,
        13,
        5,
        5,
        9
      ],
      [
        5,
        13,
        5,
        5,
        11
      ],
      [
        5,
        13,
        5,
        5,
        13
      ],
      [
        5,
        13,
        5,
        5,
        15
      ],
      [
        4,
        13,
        13,
        13,
        1
      ],
      [
        4,
        13,
        13,
        13,
        3
      ],
      [
        4,
        13,
        13,
        13,
        5
      ],
      [
        4,
        13,
        13,
        13,
        7
      ],
      [
        4,
        13,
        13,
        13,
        9
      ],
      [
        4,
        13,
        13,
        13,
        11
      ],
      [
        4,
        13,
        13,
        13,
        13
      ],
      [
        4,
        13,
        13,
        13,
        15
      ],
      [
        3,
        15,
        9,
        9,
        1
      ],
      [
        3,
        15,
        9,
        9,
        3
      ],
      [
        3,
        15,
        9,
        9,
        5
      ],
      [
        3,
        15,
        9,
        9,
        7
      ],
      [
        3,
        15,
        9,
        9,
        9
      ],
      [
        3,
        15,
        9,
        9,
        11
      ],
      [
        3,
        15,
        9,
        9,
        13
      ],
      [
        3,
        15,
        9,
        9,
        15
      ],
      [
        2,
        17,
        1,
        1,
        1
      ],
      [
        2,
        17,
        1,
        1,
        3
      ],
      [
        2,
        17,
        1,
        1,
        5
      ],
      [
        2,
        17,
        1,
        1,
        7
      ],
      [
        2,
        17,
        1,
        1,
        9
      ],
      [
        2,
        17,
        1,
        1,
        11
      ],
      [
        2,
        17,
        1,
        1,
        13
      ],
      [
        2,
        17,
        1,
        1,
        15
      ],
      [
        1,
        17,
        17,
        17,
        1
      ],
      [
        1,
        17,
        17,
        17,
        3
      ],
      [
        1,
        17,
        17,
        17,
        5
      ],
      [
        1,
        17,
        17,
        17,
        7
      ],
      [
        1,
        17,
        17,
        17,
        9
      ],
      [
        1,
        17,
        17,
        17,
        11
      ],
      [
        1,
        17,
        17,
        17,
        13
      ],
      [
        1,
        17,
        17,
        17,
        15
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [
      [
        1,
        0
      ],
      [
        4,
        0
      ],
      [
        6,
        0
      ]
    ],
    "componentDimensions": [
      1602,
      0,
      0,
      9820,
      0,
      9622,
      0,
      0,
      4809
    ],
    "dimension": 25853,
    "chiralBlocks": 5665
  },
  "E7/Ec22": {
    "p": 17,
    "q": 18,
    "centralCharge": 0.9803921568627451,
    "phiWeights": [
      0.29411764705882354,
      0.29411764705882354
    ],
    "cutoff": 22,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 1.0899226246356403e-16,
    "hermiticityResidual": 2.2727254344068536e-17,
    "eigenResidual": 8.987506706930866e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": 0.773385568248214,
    "energyCutoff": 22,
    "maxBareEnergy": 22,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        1,
        1,
        1,
        1,
        11
      ],
      [
        1,
        1,
        1,
        1,
        13
      ],
      [
        1,
        1,
        1,
        1,
        15
      ],
      [
        2,
        1,
        17,
        17,
        1
      ],
      [
        2,
        1,
        17,
        17,
        3
      ],
      [
        2,
        1,
        17,
        17,
        5
      ],
      [
        2,
        1,
        17,
        17,
        7
      ],
      [
        2,
        1,
        17,
        17,
        9
      ],
      [
        2,
        1,
        17,
        17,
        11
      ],
      [
        2,
        1,
        17,
        17,
        13
      ],
      [
        2,
        1,
        17,
        17,
        15
      ],
      [
        3,
        3,
        9,
        9,
        1
      ],
      [
        3,
        3,
        9,
        9,
        3
      ],
      [
        3,
        3,
        9,
        9,
        5
      ],
      [
        3,
        3,
        9,
        9,
        7
      ],
      [
        3,
        3,
        9,
        9,
        9
      ],
      [
        3,
        3,
        9,
        9,
        11
      ],
      [
        3,
        3,
        9,
        9,
        13
      ],
      [
        3,
        3,
        9,
        9,
        15
      ],
      [
        4,
        5,
        5,
        5,
        1
      ],
      [
        4,
        5,
        5,
        5,
        3
      ],
      [
        4,
        5,
        5,
        5,
        5
      ],
      [
        4,
        5,
        5,
        5,
        7
      ],
      [
        4,
        5,
        5,
        5,
        9
      ],
      [
        4,
        5,
        5,
        5,
        11
      ],
      [
        4,
        5,
        5,
        5,
        13
      ],
      [
        4,
        5,
        5,
        5,
        15
      ],
      [
        5,
        5,
        13,
        13,
        1
      ],
      [
        5,
        5,
        13,
        13,
        3
      ],
      [
        5,
        5,
        13,
        13,
        5
      ],
      [
        5,
        5,
        13,
        13,
        7
      ],
      [
        5,
        5,
        13,
        13,
        9
      ],
      [
        5,
        5,
        13,
        13,
        11
      ],
      [
        5,
        5,
        13,
        13,
        13
      ],
      [
        5,
        5,
        13,
        13,
        15
      ],
      [
        6,
        7,
        7,
        7,
        1
      ],
      [
        6,
        7,
        7,
        7,
        3
      ],
      [
        6,
        7,
        7,
        7,
        5
      ],
      [
        6,
        7,
        7,
        7,
        7
      ],
      [
        6,
        7,
        7,
        7,
        9
      ],
      [
        6,
        7,
        7,
        7,
        11
      ],
      [
        6,
        7,
        7,
        7,
        13
      ],
      [
        6,
        7,
        7,
        7,
        15
      ],
      [
        7,
        7,
        11,
        11,
        1
      ],
      [
        7,
        7,
        11,
        11,
        3
      ],
      [
        7,
        7,
        11,
        11,
        5
      ],
      [
        7,
        7,
        11,
        11,
        7
      ],
      [
        7,
        7,
        11,
        11,
        9
      ],
      [
        7,
        7,
        11,
        11,
        11
      ],
      [
        7,
        7,
        11,
        11,
        13
      ],
      [
        7,
        7,
        11,
        11,
        15
      ],
      [
        8,
        9,
        3,
        3,
        1
      ],
      [
        8,
        9,
        3,
        3,
        3
      ],
      [
        8,
        9,
        3,
        3,
        5
      ],
      [
        8,
        9,
        3,
        3,
        7
      ],
      [
        8,
        9,
        3,
        3,
        9
      ],
      [
        8,
        9,
        3,
        3,
        11
      ],
      [
        8,
        9,
        3,
        3,
        13
      ],
      [
        8,
        9,
        3,
        3,
        15
      ],
      [
        9,
        9,
        9,
        9,
        1
      ],
      [
        9,
        9,
        9,
        9,
        3
      ],
      [
        9,
        9,
        9,
        9,
        5
      ],
      [
        9,
        9,
        9,
        9,
        7
      ],
      [
        9,
        9,
        9,
        9,
        9
      ],
      [
        9,
        9,
        9,
        9,
        11
      ],
      [
        9,
        9,
        9,
        9,
        13
      ],
      [
        9,
        9,
        9,
        9,
        15
      ],
      [
        8,
        9,
        15,
        15,
        1
      ],
      [
        8,
        9,
        15,
        15,
        3
      ],
      [
        8,
        9,
        15,
        15,
        5
      ],
      [
        8,
        9,
        15,
        15,
        7
      ],
      [
        8,
        9,
        15,
        15,
        9
      ],
      [
        8,
        9,
        15,
        15,
        11
      ],
      [
        8,
        9,
        15,
        15,
        13
      ],
      [
        8,
        9,
        15,
        15,
        15
      ],
      [
        7,
        11,
        7,
        7,
        1
      ],
      [
        7,
        11,
        7,
        7,
        3
      ],
      [
        7,
        11,
        7,
        7,
        5
      ],
      [
        7,
        11,
        7,
        7,
        7
      ],
      [
        7,
        11,
        7,
        7,
        9
      ],
      [
        7,
        11,
        7,
        7,
        11
      ],
      [
        7,
        11,
        7,
        7,
        13
      ],
      [
        7,
        11,
        7,
        7,
        15
      ],
      [
        6,
        11,
        11,
        11,
        1
      ],
      [
        6,
        11,
        11,
        11,
        3
      ],
      [
        6,
        11,
        11,
        11,
        5
      ],
      [
        6,
        11,
        11,
        11,
        7
      ],
      [
        6,
        11,
        11,
        11,
        9
      ],
      [
        6,
        11,
        11,
        11,
        11
      ],
      [
        6,
        11,
        11,
        11,
        13
      ],
      [
        6,
        11,
        11,
        11,
        15
      ],
      [
        5,
        13,
        5,
        5,
        1
      ],
      [
        5,
        13,
        5,
        5,
        3
      ],
      [
        5,
        13,
        5,
        5,
        5
      ],
      [
        5,
        13,
        5,
        5,
        7
      ],
      [
        5,
        13,
        5,
        5,
        9
      ],
      [
        5,
        13,
        5,
        5,
        11
      ],
      [
        5,
        13,
        5,
        5,
        13
      ],
      [
        5,
        13,
        5,
        5,
        15
      ],
      [
        4,
        13,
        13,
        13,
        1
      ],
      [
        4,
        13,
        13,
        13,
        3
      ],
      [
        4,
        13,
        13,
        13,
        5
      ],
      [
        4,
        13,
        13,
        13,
        7
      ],
      [
        4,
        13,
        13,
        13,
        9
      ],
      [
        4,
        13,
        13,
        13,
        11
      ],
      [
        4,
        13,
        13,
        13,
        13
      ],
      [
        4,
        13,
        13,
        13,
        15
      ],
      [
        3,
        15,
        9,
        9,
        1
      ],
      [
        3,
        15,
        9,
        9,
        3
      ],
      [
        3,
        15,
        9,
        9,
        5
      ],
      [
        3,
        15,
        9,
        9,
        7
      ],
      [
        3,
        15,
        9,
        9,
        9
      ],
      [
        3,
        15,
        9,
        9,
        11
      ],
      [
        3,
        15,
        9,
        9,
        13
      ],
      [
        3,
        15,
        9,
        9,
        15
      ],
      [
        2,
        17,
        1,
        1,
        1
      ],
      [
        2,
        17,
        1,
        1,
        3
      ],
      [
        2,
        17,
        1,
        1,
        5
      ],
      [
        2,
        17,
        1,
        1,
        7
      ],
      [
        2,
        17,
        1,
        1,
        9
      ],
      [
        2,
        17,
        1,
        1,
        11
      ],
      [
        2,
        17,
        1,
        1,
        13
      ],
      [
        2,
        17,
        1,
        1,
        15
      ],
      [
        1,
        17,
        17,
        17,
        1
      ],
      [
        1,
        17,
        17,
        17,
        3
      ],
      [
        1,
        17,
        17,
        17,
        5
      ],
      [
        1,
        17,
        17,
        17,
        7
      ],
      [
        1,
        17,
        17,
        17,
        9
      ],
      [
        1,
        17,
        17,
        17,
        11
      ],
      [
        1,
        17,
        17,
        17,
        13
      ],
      [
        1,
        17,
        17,
        17,
        15
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [
      [
        1,
        0
      ],
      [
        4,
        0
      ],
      [
        6,
        0
      ]
    ],
    "componentDimensions": [
      2974,
      0,
      0,
      19460,
      0,
      19040,
      0,
      0,
      9515
    ],
    "dimension": 50989,
    "chiralBlocks": 5665
  },
  "E8/Ec16": {
    "p": 29,
    "q": 30,
    "centralCharge": 0.993103448275862,
    "phiWeights": [
      0.27586206896551724,
      0.27586206896551724
    ],
    "cutoff": 16,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 9.595101002524985e-17,
    "hermiticityResidual": 5.484156867310619e-17,
    "eigenResidual": 8.97258867721475e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": null,
    "energyCutoff": 16,
    "maxBareEnergy": 16,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        1,
        1,
        1,
        1,
        11
      ],
      [
        1,
        1,
        1,
        1,
        13
      ],
      [
        1,
        1,
        1,
        1,
        15
      ],
      [
        1,
        1,
        1,
        1,
        17
      ],
      [
        1,
        1,
        1,
        1,
        19
      ],
      [
        1,
        1,
        1,
        1,
        21
      ],
      [
        1,
        1,
        1,
        1,
        23
      ],
      [
        1,
        1,
        1,
        1,
        25
      ],
      [
        1,
        1,
        1,
        1,
        27
      ],
      [
        2,
        1,
        11,
        11,
        1
      ],
      [
        2,
        1,
        11,
        11,
        3
      ],
      [
        2,
        1,
        11,
        11,
        5
      ],
      [
        2,
        1,
        11,
        11,
        7
      ],
      [
        2,
        1,
        11,
        11,
        9
      ],
      [
        2,
        1,
        11,
        11,
        11
      ],
      [
        2,
        1,
        11,
        11,
        13
      ],
      [
        2,
        1,
        11,
        11,
        15
      ],
      [
        2,
        1,
        11,
        11,
        17
      ],
      [
        2,
        1,
        11,
        11,
        19
      ],
      [
        2,
        1,
        11,
        11,
        21
      ],
      [
        2,
        1,
        11,
        11,
        23
      ],
      [
        2,
        1,
        11,
        11,
        25
      ],
      [
        2,
        1,
        11,
        11,
        27
      ],
      [
        3,
        1,
        19,
        19,
        1
      ],
      [
        3,
        1,
        19,
        19,
        3
      ],
      [
        3,
        1,
        19,
        19,
        5
      ],
      [
        3,
        1,
        19,
        19,
        7
      ],
      [
        3,
        1,
        19,
        19,
        9
      ],
      [
        3,
        1,
        19,
        19,
        11
      ],
      [
        3,
        1,
        19,
        19,
        13
      ],
      [
        3,
        1,
        19,
        19,
        15
      ],
      [
        3,
        1,
        19,
        19,
        17
      ],
      [
        3,
        1,
        19,
        19,
        19
      ],
      [
        3,
        1,
        19,
        19,
        21
      ],
      [
        3,
        1,
        19,
        19,
        23
      ],
      [
        3,
        1,
        19,
        19,
        25
      ],
      [
        3,
        1,
        19,
        19,
        27
      ],
      [
        4,
        1,
        29,
        29,
        1
      ],
      [
        4,
        1,
        29,
        29,
        3
      ],
      [
        4,
        1,
        29,
        29,
        5
      ],
      [
        4,
        1,
        29,
        29,
        7
      ],
      [
        4,
        1,
        29,
        29,
        9
      ],
      [
        4,
        1,
        29,
        29,
        11
      ],
      [
        4,
        1,
        29,
        29,
        13
      ],
      [
        4,
        1,
        29,
        29,
        15
      ],
      [
        4,
        1,
        29,
        29,
        17
      ],
      [
        4,
        1,
        29,
        29,
        19
      ],
      [
        4,
        1,
        29,
        29,
        21
      ],
      [
        4,
        1,
        29,
        29,
        23
      ],
      [
        4,
        1,
        29,
        29,
        25
      ],
      [
        4,
        1,
        29,
        29,
        27
      ],
      [
        5,
        7,
        7,
        7,
        1
      ],
      [
        5,
        7,
        7,
        7,
        3
      ],
      [
        5,
        7,
        7,
        7,
        5
      ],
      [
        5,
        7,
        7,
        7,
        7
      ],
      [
        5,
        7,
        7,
        7,
        9
      ],
      [
        5,
        7,
        7,
        7,
        11
      ],
      [
        5,
        7,
        7,
        7,
        13
      ],
      [
        5,
        7,
        7,
        7,
        15
      ],
      [
        5,
        7,
        7,
        7,
        17
      ],
      [
        5,
        7,
        7,
        7,
        19
      ],
      [
        5,
        7,
        7,
        7,
        21
      ],
      [
        5,
        7,
        7,
        7,
        23
      ],
      [
        5,
        7,
        7,
        7,
        25
      ],
      [
        5,
        7,
        7,
        7,
        27
      ],
      [
        6,
        7,
        13,
        13,
        1
      ],
      [
        6,
        7,
        13,
        13,
        3
      ],
      [
        6,
        7,
        13,
        13,
        5
      ],
      [
        6,
        7,
        13,
        13,
        7
      ],
      [
        6,
        7,
        13,
        13,
        9
      ],
      [
        6,
        7,
        13,
        13,
        11
      ],
      [
        6,
        7,
        13,
        13,
        13
      ],
      [
        6,
        7,
        13,
        13,
        15
      ],
      [
        6,
        7,
        13,
        13,
        17
      ],
      [
        6,
        7,
        13,
        13,
        19
      ],
      [
        6,
        7,
        13,
        13,
        21
      ],
      [
        6,
        7,
        13,
        13,
        23
      ],
      [
        6,
        7,
        13,
        13,
        25
      ],
      [
        6,
        7,
        13,
        13,
        27
      ],
      [
        7,
        7,
        17,
        17,
        1
      ],
      [
        7,
        7,
        17,
        17,
        3
      ],
      [
        7,
        7,
        17,
        17,
        5
      ],
      [
        7,
        7,
        17,
        17,
        7
      ],
      [
        7,
        7,
        17,
        17,
        9
      ],
      [
        7,
        7,
        17,
        17,
        11
      ],
      [
        7,
        7,
        17,
        17,
        13
      ],
      [
        7,
        7,
        17,
        17,
        15
      ],
      [
        7,
        7,
        17,
        17,
        17
      ],
      [
        7,
        7,
        17,
        17,
        19
      ],
      [
        7,
        7,
        17,
        17,
        21
      ],
      [
        7,
        7,
        17,
        17,
        23
      ],
      [
        7,
        7,
        17,
        17,
        25
      ],
      [
        7,
        7,
        17,
        17,
        27
      ],
      [
        8,
        7,
        23,
        23,
        1
      ],
      [
        8,
        7,
        23,
        23,
        3
      ],
      [
        8,
        7,
        23,
        23,
        5
      ],
      [
        8,
        7,
        23,
        23,
        7
      ],
      [
        8,
        7,
        23,
        23,
        9
      ],
      [
        8,
        7,
        23,
        23,
        11
      ],
      [
        8,
        7,
        23,
        23,
        13
      ],
      [
        8,
        7,
        23,
        23,
        15
      ],
      [
        8,
        7,
        23,
        23,
        17
      ],
      [
        8,
        7,
        23,
        23,
        19
      ],
      [
        8,
        7,
        23,
        23,
        21
      ],
      [
        8,
        7,
        23,
        23,
        23
      ],
      [
        8,
        7,
        23,
        23,
        25
      ],
      [
        8,
        7,
        23,
        23,
        27
      ],
      [
        9,
        11,
        1,
        1,
        1
      ],
      [
        9,
        11,
        1,
        1,
        3
      ],
      [
        9,
        11,
        1,
        1,
        5
      ],
      [
        9,
        11,
        1,
        1,
        7
      ],
      [
        9,
        11,
        1,
        1,
        9
      ],
      [
        9,
        11,
        1,
        1,
        11
      ],
      [
        9,
        11,
        1,
        1,
        13
      ],
      [
        9,
        11,
        1,
        1,
        15
      ],
      [
        9,
        11,
        1,
        1,
        17
      ],
      [
        9,
        11,
        1,
        1,
        19
      ],
      [
        9,
        11,
        1,
        1,
        21
      ],
      [
        9,
        11,
        1,
        1,
        23
      ],
      [
        9,
        11,
        1,
        1,
        25
      ],
      [
        9,
        11,
        1,
        1,
        27
      ],
      [
        10,
        11,
        11,
        11,
        1
      ],
      [
        10,
        11,
        11,
        11,
        3
      ],
      [
        10,
        11,
        11,
        11,
        5
      ],
      [
        10,
        11,
        11,
        11,
        7
      ],
      [
        10,
        11,
        11,
        11,
        9
      ],
      [
        10,
        11,
        11,
        11,
        11
      ],
      [
        10,
        11,
        11,
        11,
        13
      ],
      [
        10,
        11,
        11,
        11,
        15
      ],
      [
        10,
        11,
        11,
        11,
        17
      ],
      [
        10,
        11,
        11,
        11,
        19
      ],
      [
        10,
        11,
        11,
        11,
        21
      ],
      [
        10,
        11,
        11,
        11,
        23
      ],
      [
        10,
        11,
        11,
        11,
        25
      ],
      [
        10,
        11,
        11,
        11,
        27
      ],
      [
        11,
        11,
        19,
        19,
        1
      ],
      [
        11,
        11,
        19,
        19,
        3
      ],
      [
        11,
        11,
        19,
        19,
        5
      ],
      [
        11,
        11,
        19,
        19,
        7
      ],
      [
        11,
        11,
        19,
        19,
        9
      ],
      [
        11,
        11,
        19,
        19,
        11
      ],
      [
        11,
        11,
        19,
        19,
        13
      ],
      [
        11,
        11,
        19,
        19,
        15
      ],
      [
        11,
        11,
        19,
        19,
        17
      ],
      [
        11,
        11,
        19,
        19,
        19
      ],
      [
        11,
        11,
        19,
        19,
        21
      ],
      [
        11,
        11,
        19,
        19,
        23
      ],
      [
        11,
        11,
        19,
        19,
        25
      ],
      [
        11,
        11,
        19,
        19,
        27
      ],
      [
        12,
        11,
        29,
        29,
        1
      ],
      [
        12,
        11,
        29,
        29,
        3
      ],
      [
        12,
        11,
        29,
        29,
        5
      ],
      [
        12,
        11,
        29,
        29,
        7
      ],
      [
        12,
        11,
        29,
        29,
        9
      ],
      [
        12,
        11,
        29,
        29,
        11
      ],
      [
        12,
        11,
        29,
        29,
        13
      ],
      [
        12,
        11,
        29,
        29,
        15
      ],
      [
        12,
        11,
        29,
        29,
        17
      ],
      [
        12,
        11,
        29,
        29,
        19
      ],
      [
        12,
        11,
        29,
        29,
        21
      ],
      [
        12,
        11,
        29,
        29,
        23
      ],
      [
        12,
        11,
        29,
        29,
        25
      ],
      [
        12,
        11,
        29,
        29,
        27
      ],
      [
        13,
        13,
        7,
        7,
        1
      ],
      [
        13,
        13,
        7,
        7,
        3
      ],
      [
        13,
        13,
        7,
        7,
        5
      ],
      [
        13,
        13,
        7,
        7,
        7
      ],
      [
        13,
        13,
        7,
        7,
        9
      ],
      [
        13,
        13,
        7,
        7,
        11
      ],
      [
        13,
        13,
        7,
        7,
        13
      ],
      [
        13,
        13,
        7,
        7,
        15
      ],
      [
        13,
        13,
        7,
        7,
        17
      ],
      [
        13,
        13,
        7,
        7,
        19
      ],
      [
        13,
        13,
        7,
        7,
        21
      ],
      [
        13,
        13,
        7,
        7,
        23
      ],
      [
        13,
        13,
        7,
        7,
        25
      ],
      [
        13,
        13,
        7,
        7,
        27
      ],
      [
        14,
        13,
        13,
        13,
        1
      ],
      [
        14,
        13,
        13,
        13,
        3
      ],
      [
        14,
        13,
        13,
        13,
        5
      ],
      [
        14,
        13,
        13,
        13,
        7
      ],
      [
        14,
        13,
        13,
        13,
        9
      ],
      [
        14,
        13,
        13,
        13,
        11
      ],
      [
        14,
        13,
        13,
        13,
        13
      ],
      [
        14,
        13,
        13,
        13,
        15
      ],
      [
        14,
        13,
        13,
        13,
        17
      ],
      [
        14,
        13,
        13,
        13,
        19
      ],
      [
        14,
        13,
        13,
        13,
        21
      ],
      [
        14,
        13,
        13,
        13,
        23
      ],
      [
        14,
        13,
        13,
        13,
        25
      ],
      [
        14,
        13,
        13,
        13,
        27
      ],
      [
        15,
        13,
        17,
        17,
        1
      ],
      [
        15,
        13,
        17,
        17,
        3
      ],
      [
        15,
        13,
        17,
        17,
        5
      ],
      [
        15,
        13,
        17,
        17,
        7
      ],
      [
        15,
        13,
        17,
        17,
        9
      ],
      [
        15,
        13,
        17,
        17,
        11
      ],
      [
        15,
        13,
        17,
        17,
        13
      ],
      [
        15,
        13,
        17,
        17,
        15
      ],
      [
        15,
        13,
        17,
        17,
        17
      ],
      [
        15,
        13,
        17,
        17,
        19
      ],
      [
        15,
        13,
        17,
        17,
        21
      ],
      [
        15,
        13,
        17,
        17,
        23
      ],
      [
        15,
        13,
        17,
        17,
        25
      ],
      [
        15,
        13,
        17,
        17,
        27
      ],
      [
        16,
        13,
        23,
        23,
        1
      ],
      [
        16,
        13,
        23,
        23,
        3
      ],
      [
        16,
        13,
        23,
        23,
        5
      ],
      [
        16,
        13,
        23,
        23,
        7
      ],
      [
        16,
        13,
        23,
        23,
        9
      ],
      [
        16,
        13,
        23,
        23,
        11
      ],
      [
        16,
        13,
        23,
        23,
        13
      ],
      [
        16,
        13,
        23,
        23,
        15
      ],
      [
        16,
        13,
        23,
        23,
        17
      ],
      [
        16,
        13,
        23,
        23,
        19
      ],
      [
        16,
        13,
        23,
        23,
        21
      ],
      [
        16,
        13,
        23,
        23,
        23
      ],
      [
        16,
        13,
        23,
        23,
        25
      ],
      [
        16,
        13,
        23,
        23,
        27
      ],
      [
        16,
        17,
        7,
        7,
        1
      ],
      [
        16,
        17,
        7,
        7,
        3
      ],
      [
        16,
        17,
        7,
        7,
        5
      ],
      [
        16,
        17,
        7,
        7,
        7
      ],
      [
        16,
        17,
        7,
        7,
        9
      ],
      [
        16,
        17,
        7,
        7,
        11
      ],
      [
        16,
        17,
        7,
        7,
        13
      ],
      [
        16,
        17,
        7,
        7,
        15
      ],
      [
        16,
        17,
        7,
        7,
        17
      ],
      [
        16,
        17,
        7,
        7,
        19
      ],
      [
        16,
        17,
        7,
        7,
        21
      ],
      [
        16,
        17,
        7,
        7,
        23
      ],
      [
        16,
        17,
        7,
        7,
        25
      ],
      [
        16,
        17,
        7,
        7,
        27
      ],
      [
        15,
        17,
        13,
        13,
        1
      ],
      [
        15,
        17,
        13,
        13,
        3
      ],
      [
        15,
        17,
        13,
        13,
        5
      ],
      [
        15,
        17,
        13,
        13,
        7
      ],
      [
        15,
        17,
        13,
        13,
        9
      ],
      [
        15,
        17,
        13,
        13,
        11
      ],
      [
        15,
        17,
        13,
        13,
        13
      ],
      [
        15,
        17,
        13,
        13,
        15
      ],
      [
        15,
        17,
        13,
        13,
        17
      ],
      [
        15,
        17,
        13,
        13,
        19
      ],
      [
        15,
        17,
        13,
        13,
        21
      ],
      [
        15,
        17,
        13,
        13,
        23
      ],
      [
        15,
        17,
        13,
        13,
        25
      ],
      [
        15,
        17,
        13,
        13,
        27
      ],
      [
        14,
        17,
        17,
        17,
        1
      ],
      [
        14,
        17,
        17,
        17,
        3
      ],
      [
        14,
        17,
        17,
        17,
        5
      ],
      [
        14,
        17,
        17,
        17,
        7
      ],
      [
        14,
        17,
        17,
        17,
        9
      ],
      [
        14,
        17,
        17,
        17,
        11
      ],
      [
        14,
        17,
        17,
        17,
        13
      ],
      [
        14,
        17,
        17,
        17,
        15
      ],
      [
        14,
        17,
        17,
        17,
        17
      ],
      [
        14,
        17,
        17,
        17,
        19
      ],
      [
        14,
        17,
        17,
        17,
        21
      ],
      [
        14,
        17,
        17,
        17,
        23
      ],
      [
        14,
        17,
        17,
        17,
        25
      ],
      [
        14,
        17,
        17,
        17,
        27
      ],
      [
        13,
        17,
        23,
        23,
        1
      ],
      [
        13,
        17,
        23,
        23,
        3
      ],
      [
        13,
        17,
        23,
        23,
        5
      ],
      [
        13,
        17,
        23,
        23,
        7
      ],
      [
        13,
        17,
        23,
        23,
        9
      ],
      [
        13,
        17,
        23,
        23,
        11
      ],
      [
        13,
        17,
        23,
        23,
        13
      ],
      [
        13,
        17,
        23,
        23,
        15
      ],
      [
        13,
        17,
        23,
        23,
        17
      ],
      [
        13,
        17,
        23,
        23,
        19
      ],
      [
        13,
        17,
        23,
        23,
        21
      ],
      [
        13,
        17,
        23,
        23,
        23
      ],
      [
        13,
        17,
        23,
        23,
        25
      ],
      [
        13,
        17,
        23,
        23,
        27
      ],
      [
        12,
        19,
        1,
        1,
        1
      ],
      [
        12,
        19,
        1,
        1,
        3
      ],
      [
        12,
        19,
        1,
        1,
        5
      ],
      [
        12,
        19,
        1,
        1,
        7
      ],
      [
        12,
        19,
        1,
        1,
        9
      ],
      [
        12,
        19,
        1,
        1,
        11
      ],
      [
        12,
        19,
        1,
        1,
        13
      ],
      [
        12,
        19,
        1,
        1,
        15
      ],
      [
        12,
        19,
        1,
        1,
        17
      ],
      [
        12,
        19,
        1,
        1,
        19
      ],
      [
        12,
        19,
        1,
        1,
        21
      ],
      [
        12,
        19,
        1,
        1,
        23
      ],
      [
        12,
        19,
        1,
        1,
        25
      ],
      [
        12,
        19,
        1,
        1,
        27
      ],
      [
        11,
        19,
        11,
        11,
        1
      ],
      [
        11,
        19,
        11,
        11,
        3
      ],
      [
        11,
        19,
        11,
        11,
        5
      ],
      [
        11,
        19,
        11,
        11,
        7
      ],
      [
        11,
        19,
        11,
        11,
        9
      ],
      [
        11,
        19,
        11,
        11,
        11
      ],
      [
        11,
        19,
        11,
        11,
        13
      ],
      [
        11,
        19,
        11,
        11,
        15
      ],
      [
        11,
        19,
        11,
        11,
        17
      ],
      [
        11,
        19,
        11,
        11,
        19
      ],
      [
        11,
        19,
        11,
        11,
        21
      ],
      [
        11,
        19,
        11,
        11,
        23
      ],
      [
        11,
        19,
        11,
        11,
        25
      ],
      [
        11,
        19,
        11,
        11,
        27
      ],
      [
        10,
        19,
        19,
        19,
        1
      ],
      [
        10,
        19,
        19,
        19,
        3
      ],
      [
        10,
        19,
        19,
        19,
        5
      ],
      [
        10,
        19,
        19,
        19,
        7
      ],
      [
        10,
        19,
        19,
        19,
        9
      ],
      [
        10,
        19,
        19,
        19,
        11
      ],
      [
        10,
        19,
        19,
        19,
        13
      ],
      [
        10,
        19,
        19,
        19,
        15
      ],
      [
        10,
        19,
        19,
        19,
        17
      ],
      [
        10,
        19,
        19,
        19,
        19
      ],
      [
        10,
        19,
        19,
        19,
        21
      ],
      [
        10,
        19,
        19,
        19,
        23
      ],
      [
        10,
        19,
        19,
        19,
        25
      ],
      [
        10,
        19,
        19,
        19,
        27
      ],
      [
        9,
        19,
        29,
        29,
        1
      ],
      [
        9,
        19,
        29,
        29,
        3
      ],
      [
        9,
        19,
        29,
        29,
        5
      ],
      [
        9,
        19,
        29,
        29,
        7
      ],
      [
        9,
        19,
        29,
        29,
        9
      ],
      [
        9,
        19,
        29,
        29,
        11
      ],
      [
        9,
        19,
        29,
        29,
        13
      ],
      [
        9,
        19,
        29,
        29,
        15
      ],
      [
        9,
        19,
        29,
        29,
        17
      ],
      [
        9,
        19,
        29,
        29,
        19
      ],
      [
        9,
        19,
        29,
        29,
        21
      ],
      [
        9,
        19,
        29,
        29,
        23
      ],
      [
        9,
        19,
        29,
        29,
        25
      ],
      [
        9,
        19,
        29,
        29,
        27
      ],
      [
        8,
        23,
        7,
        7,
        1
      ],
      [
        8,
        23,
        7,
        7,
        3
      ],
      [
        8,
        23,
        7,
        7,
        5
      ],
      [
        8,
        23,
        7,
        7,
        7
      ],
      [
        8,
        23,
        7,
        7,
        9
      ],
      [
        8,
        23,
        7,
        7,
        11
      ],
      [
        8,
        23,
        7,
        7,
        13
      ],
      [
        8,
        23,
        7,
        7,
        15
      ],
      [
        8,
        23,
        7,
        7,
        17
      ],
      [
        8,
        23,
        7,
        7,
        19
      ],
      [
        8,
        23,
        7,
        7,
        21
      ],
      [
        8,
        23,
        7,
        7,
        23
      ],
      [
        8,
        23,
        7,
        7,
        25
      ],
      [
        8,
        23,
        7,
        7,
        27
      ],
      [
        7,
        23,
        13,
        13,
        1
      ],
      [
        7,
        23,
        13,
        13,
        3
      ],
      [
        7,
        23,
        13,
        13,
        5
      ],
      [
        7,
        23,
        13,
        13,
        7
      ],
      [
        7,
        23,
        13,
        13,
        9
      ],
      [
        7,
        23,
        13,
        13,
        11
      ],
      [
        7,
        23,
        13,
        13,
        13
      ],
      [
        7,
        23,
        13,
        13,
        15
      ],
      [
        7,
        23,
        13,
        13,
        17
      ],
      [
        7,
        23,
        13,
        13,
        19
      ],
      [
        7,
        23,
        13,
        13,
        21
      ],
      [
        7,
        23,
        13,
        13,
        23
      ],
      [
        7,
        23,
        13,
        13,
        25
      ],
      [
        7,
        23,
        13,
        13,
        27
      ],
      [
        6,
        23,
        17,
        17,
        1
      ],
      [
        6,
        23,
        17,
        17,
        3
      ],
      [
        6,
        23,
        17,
        17,
        5
      ],
      [
        6,
        23,
        17,
        17,
        7
      ],
      [
        6,
        23,
        17,
        17,
        9
      ],
      [
        6,
        23,
        17,
        17,
        11
      ],
      [
        6,
        23,
        17,
        17,
        13
      ],
      [
        6,
        23,
        17,
        17,
        15
      ],
      [
        6,
        23,
        17,
        17,
        17
      ],
      [
        6,
        23,
        17,
        17,
        19
      ],
      [
        6,
        23,
        17,
        17,
        21
      ],
      [
        6,
        23,
        17,
        17,
        23
      ],
      [
        6,
        23,
        17,
        17,
        25
      ],
      [
        6,
        23,
        17,
        17,
        27
      ],
      [
        5,
        23,
        23,
        23,
        1
      ],
      [
        5,
        23,
        23,
        23,
        3
      ],
      [
        5,
        23,
        23,
        23,
        5
      ],
      [
        5,
        23,
        23,
        23,
        7
      ],
      [
        5,
        23,
        23,
        23,
        9
      ],
      [
        5,
        23,
        23,
        23,
        11
      ],
      [
        5,
        23,
        23,
        23,
        13
      ],
      [
        5,
        23,
        23,
        23,
        15
      ],
      [
        5,
        23,
        23,
        23,
        17
      ],
      [
        5,
        23,
        23,
        23,
        19
      ],
      [
        5,
        23,
        23,
        23,
        21
      ],
      [
        5,
        23,
        23,
        23,
        23
      ],
      [
        5,
        23,
        23,
        23,
        25
      ],
      [
        5,
        23,
        23,
        23,
        27
      ],
      [
        4,
        29,
        1,
        1,
        1
      ],
      [
        4,
        29,
        1,
        1,
        3
      ],
      [
        4,
        29,
        1,
        1,
        5
      ],
      [
        4,
        29,
        1,
        1,
        7
      ],
      [
        4,
        29,
        1,
        1,
        9
      ],
      [
        4,
        29,
        1,
        1,
        11
      ],
      [
        4,
        29,
        1,
        1,
        13
      ],
      [
        4,
        29,
        1,
        1,
        15
      ],
      [
        4,
        29,
        1,
        1,
        17
      ],
      [
        4,
        29,
        1,
        1,
        19
      ],
      [
        4,
        29,
        1,
        1,
        21
      ],
      [
        4,
        29,
        1,
        1,
        23
      ],
      [
        4,
        29,
        1,
        1,
        25
      ],
      [
        4,
        29,
        1,
        1,
        27
      ],
      [
        3,
        29,
        11,
        11,
        1
      ],
      [
        3,
        29,
        11,
        11,
        3
      ],
      [
        3,
        29,
        11,
        11,
        5
      ],
      [
        3,
        29,
        11,
        11,
        7
      ],
      [
        3,
        29,
        11,
        11,
        9
      ],
      [
        3,
        29,
        11,
        11,
        11
      ],
      [
        3,
        29,
        11,
        11,
        13
      ],
      [
        3,
        29,
        11,
        11,
        15
      ],
      [
        3,
        29,
        11,
        11,
        17
      ],
      [
        3,
        29,
        11,
        11,
        19
      ],
      [
        3,
        29,
        11,
        11,
        21
      ],
      [
        3,
        29,
        11,
        11,
        23
      ],
      [
        3,
        29,
        11,
        11,
        25
      ],
      [
        3,
        29,
        11,
        11,
        27
      ],
      [
        2,
        29,
        19,
        19,
        1
      ],
      [
        2,
        29,
        19,
        19,
        3
      ],
      [
        2,
        29,
        19,
        19,
        5
      ],
      [
        2,
        29,
        19,
        19,
        7
      ],
      [
        2,
        29,
        19,
        19,
        9
      ],
      [
        2,
        29,
        19,
        19,
        11
      ],
      [
        2,
        29,
        19,
        19,
        13
      ],
      [
        2,
        29,
        19,
        19,
        15
      ],
      [
        2,
        29,
        19,
        19,
        17
      ],
      [
        2,
        29,
        19,
        19,
        19
      ],
      [
        2,
        29,
        19,
        19,
        21
      ],
      [
        2,
        29,
        19,
        19,
        23
      ],
      [
        2,
        29,
        19,
        19,
        25
      ],
      [
        2,
        29,
        19,
        19,
        27
      ],
      [
        1,
        29,
        29,
        29,
        1
      ],
      [
        1,
        29,
        29,
        29,
        3
      ],
      [
        1,
        29,
        29,
        29,
        5
      ],
      [
        1,
        29,
        29,
        29,
        7
      ],
      [
        1,
        29,
        29,
        29,
        9
      ],
      [
        1,
        29,
        29,
        29,
        11
      ],
      [
        1,
        29,
        29,
        29,
        13
      ],
      [
        1,
        29,
        29,
        29,
        15
      ],
      [
        1,
        29,
        29,
        29,
        17
      ],
      [
        1,
        29,
        29,
        29,
        19
      ],
      [
        1,
        29,
        29,
        29,
        21
      ],
      [
        1,
        29,
        29,
        29,
        23
      ],
      [
        1,
        29,
        29,
        29,
        25
      ],
      [
        1,
        29,
        29,
        29,
        27
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [],
    "componentDimensions": [
      423,
      0,
      0,
      0,
      2311,
      0,
      0,
      0,
      0,
      2311,
      0,
      0,
      0,
      2253,
      0,
      0
    ],
    "dimension": 7298,
    "chiralBlocks": 6284
  },
  "E8/Ec18": {
    "p": 29,
    "q": 30,
    "centralCharge": 0.993103448275862,
    "phiWeights": [
      0.27586206896551724,
      0.27586206896551724
    ],
    "cutoff": 18,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 1.7174914161443312e-16,
    "hermiticityResidual": 3.7231678309455047e-17,
    "eigenResidual": 9.047001898362714e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": null,
    "energyCutoff": 18,
    "maxBareEnergy": 18,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        1,
        1,
        1,
        1,
        11
      ],
      [
        1,
        1,
        1,
        1,
        13
      ],
      [
        1,
        1,
        1,
        1,
        15
      ],
      [
        1,
        1,
        1,
        1,
        17
      ],
      [
        1,
        1,
        1,
        1,
        19
      ],
      [
        1,
        1,
        1,
        1,
        21
      ],
      [
        1,
        1,
        1,
        1,
        23
      ],
      [
        1,
        1,
        1,
        1,
        25
      ],
      [
        1,
        1,
        1,
        1,
        27
      ],
      [
        2,
        1,
        11,
        11,
        1
      ],
      [
        2,
        1,
        11,
        11,
        3
      ],
      [
        2,
        1,
        11,
        11,
        5
      ],
      [
        2,
        1,
        11,
        11,
        7
      ],
      [
        2,
        1,
        11,
        11,
        9
      ],
      [
        2,
        1,
        11,
        11,
        11
      ],
      [
        2,
        1,
        11,
        11,
        13
      ],
      [
        2,
        1,
        11,
        11,
        15
      ],
      [
        2,
        1,
        11,
        11,
        17
      ],
      [
        2,
        1,
        11,
        11,
        19
      ],
      [
        2,
        1,
        11,
        11,
        21
      ],
      [
        2,
        1,
        11,
        11,
        23
      ],
      [
        2,
        1,
        11,
        11,
        25
      ],
      [
        2,
        1,
        11,
        11,
        27
      ],
      [
        3,
        1,
        19,
        19,
        1
      ],
      [
        3,
        1,
        19,
        19,
        3
      ],
      [
        3,
        1,
        19,
        19,
        5
      ],
      [
        3,
        1,
        19,
        19,
        7
      ],
      [
        3,
        1,
        19,
        19,
        9
      ],
      [
        3,
        1,
        19,
        19,
        11
      ],
      [
        3,
        1,
        19,
        19,
        13
      ],
      [
        3,
        1,
        19,
        19,
        15
      ],
      [
        3,
        1,
        19,
        19,
        17
      ],
      [
        3,
        1,
        19,
        19,
        19
      ],
      [
        3,
        1,
        19,
        19,
        21
      ],
      [
        3,
        1,
        19,
        19,
        23
      ],
      [
        3,
        1,
        19,
        19,
        25
      ],
      [
        3,
        1,
        19,
        19,
        27
      ],
      [
        4,
        1,
        29,
        29,
        1
      ],
      [
        4,
        1,
        29,
        29,
        3
      ],
      [
        4,
        1,
        29,
        29,
        5
      ],
      [
        4,
        1,
        29,
        29,
        7
      ],
      [
        4,
        1,
        29,
        29,
        9
      ],
      [
        4,
        1,
        29,
        29,
        11
      ],
      [
        4,
        1,
        29,
        29,
        13
      ],
      [
        4,
        1,
        29,
        29,
        15
      ],
      [
        4,
        1,
        29,
        29,
        17
      ],
      [
        4,
        1,
        29,
        29,
        19
      ],
      [
        4,
        1,
        29,
        29,
        21
      ],
      [
        4,
        1,
        29,
        29,
        23
      ],
      [
        4,
        1,
        29,
        29,
        25
      ],
      [
        4,
        1,
        29,
        29,
        27
      ],
      [
        5,
        7,
        7,
        7,
        1
      ],
      [
        5,
        7,
        7,
        7,
        3
      ],
      [
        5,
        7,
        7,
        7,
        5
      ],
      [
        5,
        7,
        7,
        7,
        7
      ],
      [
        5,
        7,
        7,
        7,
        9
      ],
      [
        5,
        7,
        7,
        7,
        11
      ],
      [
        5,
        7,
        7,
        7,
        13
      ],
      [
        5,
        7,
        7,
        7,
        15
      ],
      [
        5,
        7,
        7,
        7,
        17
      ],
      [
        5,
        7,
        7,
        7,
        19
      ],
      [
        5,
        7,
        7,
        7,
        21
      ],
      [
        5,
        7,
        7,
        7,
        23
      ],
      [
        5,
        7,
        7,
        7,
        25
      ],
      [
        5,
        7,
        7,
        7,
        27
      ],
      [
        6,
        7,
        13,
        13,
        1
      ],
      [
        6,
        7,
        13,
        13,
        3
      ],
      [
        6,
        7,
        13,
        13,
        5
      ],
      [
        6,
        7,
        13,
        13,
        7
      ],
      [
        6,
        7,
        13,
        13,
        9
      ],
      [
        6,
        7,
        13,
        13,
        11
      ],
      [
        6,
        7,
        13,
        13,
        13
      ],
      [
        6,
        7,
        13,
        13,
        15
      ],
      [
        6,
        7,
        13,
        13,
        17
      ],
      [
        6,
        7,
        13,
        13,
        19
      ],
      [
        6,
        7,
        13,
        13,
        21
      ],
      [
        6,
        7,
        13,
        13,
        23
      ],
      [
        6,
        7,
        13,
        13,
        25
      ],
      [
        6,
        7,
        13,
        13,
        27
      ],
      [
        7,
        7,
        17,
        17,
        1
      ],
      [
        7,
        7,
        17,
        17,
        3
      ],
      [
        7,
        7,
        17,
        17,
        5
      ],
      [
        7,
        7,
        17,
        17,
        7
      ],
      [
        7,
        7,
        17,
        17,
        9
      ],
      [
        7,
        7,
        17,
        17,
        11
      ],
      [
        7,
        7,
        17,
        17,
        13
      ],
      [
        7,
        7,
        17,
        17,
        15
      ],
      [
        7,
        7,
        17,
        17,
        17
      ],
      [
        7,
        7,
        17,
        17,
        19
      ],
      [
        7,
        7,
        17,
        17,
        21
      ],
      [
        7,
        7,
        17,
        17,
        23
      ],
      [
        7,
        7,
        17,
        17,
        25
      ],
      [
        7,
        7,
        17,
        17,
        27
      ],
      [
        8,
        7,
        23,
        23,
        1
      ],
      [
        8,
        7,
        23,
        23,
        3
      ],
      [
        8,
        7,
        23,
        23,
        5
      ],
      [
        8,
        7,
        23,
        23,
        7
      ],
      [
        8,
        7,
        23,
        23,
        9
      ],
      [
        8,
        7,
        23,
        23,
        11
      ],
      [
        8,
        7,
        23,
        23,
        13
      ],
      [
        8,
        7,
        23,
        23,
        15
      ],
      [
        8,
        7,
        23,
        23,
        17
      ],
      [
        8,
        7,
        23,
        23,
        19
      ],
      [
        8,
        7,
        23,
        23,
        21
      ],
      [
        8,
        7,
        23,
        23,
        23
      ],
      [
        8,
        7,
        23,
        23,
        25
      ],
      [
        8,
        7,
        23,
        23,
        27
      ],
      [
        9,
        11,
        1,
        1,
        1
      ],
      [
        9,
        11,
        1,
        1,
        3
      ],
      [
        9,
        11,
        1,
        1,
        5
      ],
      [
        9,
        11,
        1,
        1,
        7
      ],
      [
        9,
        11,
        1,
        1,
        9
      ],
      [
        9,
        11,
        1,
        1,
        11
      ],
      [
        9,
        11,
        1,
        1,
        13
      ],
      [
        9,
        11,
        1,
        1,
        15
      ],
      [
        9,
        11,
        1,
        1,
        17
      ],
      [
        9,
        11,
        1,
        1,
        19
      ],
      [
        9,
        11,
        1,
        1,
        21
      ],
      [
        9,
        11,
        1,
        1,
        23
      ],
      [
        9,
        11,
        1,
        1,
        25
      ],
      [
        9,
        11,
        1,
        1,
        27
      ],
      [
        10,
        11,
        11,
        11,
        1
      ],
      [
        10,
        11,
        11,
        11,
        3
      ],
      [
        10,
        11,
        11,
        11,
        5
      ],
      [
        10,
        11,
        11,
        11,
        7
      ],
      [
        10,
        11,
        11,
        11,
        9
      ],
      [
        10,
        11,
        11,
        11,
        11
      ],
      [
        10,
        11,
        11,
        11,
        13
      ],
      [
        10,
        11,
        11,
        11,
        15
      ],
      [
        10,
        11,
        11,
        11,
        17
      ],
      [
        10,
        11,
        11,
        11,
        19
      ],
      [
        10,
        11,
        11,
        11,
        21
      ],
      [
        10,
        11,
        11,
        11,
        23
      ],
      [
        10,
        11,
        11,
        11,
        25
      ],
      [
        10,
        11,
        11,
        11,
        27
      ],
      [
        11,
        11,
        19,
        19,
        1
      ],
      [
        11,
        11,
        19,
        19,
        3
      ],
      [
        11,
        11,
        19,
        19,
        5
      ],
      [
        11,
        11,
        19,
        19,
        7
      ],
      [
        11,
        11,
        19,
        19,
        9
      ],
      [
        11,
        11,
        19,
        19,
        11
      ],
      [
        11,
        11,
        19,
        19,
        13
      ],
      [
        11,
        11,
        19,
        19,
        15
      ],
      [
        11,
        11,
        19,
        19,
        17
      ],
      [
        11,
        11,
        19,
        19,
        19
      ],
      [
        11,
        11,
        19,
        19,
        21
      ],
      [
        11,
        11,
        19,
        19,
        23
      ],
      [
        11,
        11,
        19,
        19,
        25
      ],
      [
        11,
        11,
        19,
        19,
        27
      ],
      [
        12,
        11,
        29,
        29,
        1
      ],
      [
        12,
        11,
        29,
        29,
        3
      ],
      [
        12,
        11,
        29,
        29,
        5
      ],
      [
        12,
        11,
        29,
        29,
        7
      ],
      [
        12,
        11,
        29,
        29,
        9
      ],
      [
        12,
        11,
        29,
        29,
        11
      ],
      [
        12,
        11,
        29,
        29,
        13
      ],
      [
        12,
        11,
        29,
        29,
        15
      ],
      [
        12,
        11,
        29,
        29,
        17
      ],
      [
        12,
        11,
        29,
        29,
        19
      ],
      [
        12,
        11,
        29,
        29,
        21
      ],
      [
        12,
        11,
        29,
        29,
        23
      ],
      [
        12,
        11,
        29,
        29,
        25
      ],
      [
        12,
        11,
        29,
        29,
        27
      ],
      [
        13,
        13,
        7,
        7,
        1
      ],
      [
        13,
        13,
        7,
        7,
        3
      ],
      [
        13,
        13,
        7,
        7,
        5
      ],
      [
        13,
        13,
        7,
        7,
        7
      ],
      [
        13,
        13,
        7,
        7,
        9
      ],
      [
        13,
        13,
        7,
        7,
        11
      ],
      [
        13,
        13,
        7,
        7,
        13
      ],
      [
        13,
        13,
        7,
        7,
        15
      ],
      [
        13,
        13,
        7,
        7,
        17
      ],
      [
        13,
        13,
        7,
        7,
        19
      ],
      [
        13,
        13,
        7,
        7,
        21
      ],
      [
        13,
        13,
        7,
        7,
        23
      ],
      [
        13,
        13,
        7,
        7,
        25
      ],
      [
        13,
        13,
        7,
        7,
        27
      ],
      [
        14,
        13,
        13,
        13,
        1
      ],
      [
        14,
        13,
        13,
        13,
        3
      ],
      [
        14,
        13,
        13,
        13,
        5
      ],
      [
        14,
        13,
        13,
        13,
        7
      ],
      [
        14,
        13,
        13,
        13,
        9
      ],
      [
        14,
        13,
        13,
        13,
        11
      ],
      [
        14,
        13,
        13,
        13,
        13
      ],
      [
        14,
        13,
        13,
        13,
        15
      ],
      [
        14,
        13,
        13,
        13,
        17
      ],
      [
        14,
        13,
        13,
        13,
        19
      ],
      [
        14,
        13,
        13,
        13,
        21
      ],
      [
        14,
        13,
        13,
        13,
        23
      ],
      [
        14,
        13,
        13,
        13,
        25
      ],
      [
        14,
        13,
        13,
        13,
        27
      ],
      [
        15,
        13,
        17,
        17,
        1
      ],
      [
        15,
        13,
        17,
        17,
        3
      ],
      [
        15,
        13,
        17,
        17,
        5
      ],
      [
        15,
        13,
        17,
        17,
        7
      ],
      [
        15,
        13,
        17,
        17,
        9
      ],
      [
        15,
        13,
        17,
        17,
        11
      ],
      [
        15,
        13,
        17,
        17,
        13
      ],
      [
        15,
        13,
        17,
        17,
        15
      ],
      [
        15,
        13,
        17,
        17,
        17
      ],
      [
        15,
        13,
        17,
        17,
        19
      ],
      [
        15,
        13,
        17,
        17,
        21
      ],
      [
        15,
        13,
        17,
        17,
        23
      ],
      [
        15,
        13,
        17,
        17,
        25
      ],
      [
        15,
        13,
        17,
        17,
        27
      ],
      [
        16,
        13,
        23,
        23,
        1
      ],
      [
        16,
        13,
        23,
        23,
        3
      ],
      [
        16,
        13,
        23,
        23,
        5
      ],
      [
        16,
        13,
        23,
        23,
        7
      ],
      [
        16,
        13,
        23,
        23,
        9
      ],
      [
        16,
        13,
        23,
        23,
        11
      ],
      [
        16,
        13,
        23,
        23,
        13
      ],
      [
        16,
        13,
        23,
        23,
        15
      ],
      [
        16,
        13,
        23,
        23,
        17
      ],
      [
        16,
        13,
        23,
        23,
        19
      ],
      [
        16,
        13,
        23,
        23,
        21
      ],
      [
        16,
        13,
        23,
        23,
        23
      ],
      [
        16,
        13,
        23,
        23,
        25
      ],
      [
        16,
        13,
        23,
        23,
        27
      ],
      [
        16,
        17,
        7,
        7,
        1
      ],
      [
        16,
        17,
        7,
        7,
        3
      ],
      [
        16,
        17,
        7,
        7,
        5
      ],
      [
        16,
        17,
        7,
        7,
        7
      ],
      [
        16,
        17,
        7,
        7,
        9
      ],
      [
        16,
        17,
        7,
        7,
        11
      ],
      [
        16,
        17,
        7,
        7,
        13
      ],
      [
        16,
        17,
        7,
        7,
        15
      ],
      [
        16,
        17,
        7,
        7,
        17
      ],
      [
        16,
        17,
        7,
        7,
        19
      ],
      [
        16,
        17,
        7,
        7,
        21
      ],
      [
        16,
        17,
        7,
        7,
        23
      ],
      [
        16,
        17,
        7,
        7,
        25
      ],
      [
        16,
        17,
        7,
        7,
        27
      ],
      [
        15,
        17,
        13,
        13,
        1
      ],
      [
        15,
        17,
        13,
        13,
        3
      ],
      [
        15,
        17,
        13,
        13,
        5
      ],
      [
        15,
        17,
        13,
        13,
        7
      ],
      [
        15,
        17,
        13,
        13,
        9
      ],
      [
        15,
        17,
        13,
        13,
        11
      ],
      [
        15,
        17,
        13,
        13,
        13
      ],
      [
        15,
        17,
        13,
        13,
        15
      ],
      [
        15,
        17,
        13,
        13,
        17
      ],
      [
        15,
        17,
        13,
        13,
        19
      ],
      [
        15,
        17,
        13,
        13,
        21
      ],
      [
        15,
        17,
        13,
        13,
        23
      ],
      [
        15,
        17,
        13,
        13,
        25
      ],
      [
        15,
        17,
        13,
        13,
        27
      ],
      [
        14,
        17,
        17,
        17,
        1
      ],
      [
        14,
        17,
        17,
        17,
        3
      ],
      [
        14,
        17,
        17,
        17,
        5
      ],
      [
        14,
        17,
        17,
        17,
        7
      ],
      [
        14,
        17,
        17,
        17,
        9
      ],
      [
        14,
        17,
        17,
        17,
        11
      ],
      [
        14,
        17,
        17,
        17,
        13
      ],
      [
        14,
        17,
        17,
        17,
        15
      ],
      [
        14,
        17,
        17,
        17,
        17
      ],
      [
        14,
        17,
        17,
        17,
        19
      ],
      [
        14,
        17,
        17,
        17,
        21
      ],
      [
        14,
        17,
        17,
        17,
        23
      ],
      [
        14,
        17,
        17,
        17,
        25
      ],
      [
        14,
        17,
        17,
        17,
        27
      ],
      [
        13,
        17,
        23,
        23,
        1
      ],
      [
        13,
        17,
        23,
        23,
        3
      ],
      [
        13,
        17,
        23,
        23,
        5
      ],
      [
        13,
        17,
        23,
        23,
        7
      ],
      [
        13,
        17,
        23,
        23,
        9
      ],
      [
        13,
        17,
        23,
        23,
        11
      ],
      [
        13,
        17,
        23,
        23,
        13
      ],
      [
        13,
        17,
        23,
        23,
        15
      ],
      [
        13,
        17,
        23,
        23,
        17
      ],
      [
        13,
        17,
        23,
        23,
        19
      ],
      [
        13,
        17,
        23,
        23,
        21
      ],
      [
        13,
        17,
        23,
        23,
        23
      ],
      [
        13,
        17,
        23,
        23,
        25
      ],
      [
        13,
        17,
        23,
        23,
        27
      ],
      [
        12,
        19,
        1,
        1,
        1
      ],
      [
        12,
        19,
        1,
        1,
        3
      ],
      [
        12,
        19,
        1,
        1,
        5
      ],
      [
        12,
        19,
        1,
        1,
        7
      ],
      [
        12,
        19,
        1,
        1,
        9
      ],
      [
        12,
        19,
        1,
        1,
        11
      ],
      [
        12,
        19,
        1,
        1,
        13
      ],
      [
        12,
        19,
        1,
        1,
        15
      ],
      [
        12,
        19,
        1,
        1,
        17
      ],
      [
        12,
        19,
        1,
        1,
        19
      ],
      [
        12,
        19,
        1,
        1,
        21
      ],
      [
        12,
        19,
        1,
        1,
        23
      ],
      [
        12,
        19,
        1,
        1,
        25
      ],
      [
        12,
        19,
        1,
        1,
        27
      ],
      [
        11,
        19,
        11,
        11,
        1
      ],
      [
        11,
        19,
        11,
        11,
        3
      ],
      [
        11,
        19,
        11,
        11,
        5
      ],
      [
        11,
        19,
        11,
        11,
        7
      ],
      [
        11,
        19,
        11,
        11,
        9
      ],
      [
        11,
        19,
        11,
        11,
        11
      ],
      [
        11,
        19,
        11,
        11,
        13
      ],
      [
        11,
        19,
        11,
        11,
        15
      ],
      [
        11,
        19,
        11,
        11,
        17
      ],
      [
        11,
        19,
        11,
        11,
        19
      ],
      [
        11,
        19,
        11,
        11,
        21
      ],
      [
        11,
        19,
        11,
        11,
        23
      ],
      [
        11,
        19,
        11,
        11,
        25
      ],
      [
        11,
        19,
        11,
        11,
        27
      ],
      [
        10,
        19,
        19,
        19,
        1
      ],
      [
        10,
        19,
        19,
        19,
        3
      ],
      [
        10,
        19,
        19,
        19,
        5
      ],
      [
        10,
        19,
        19,
        19,
        7
      ],
      [
        10,
        19,
        19,
        19,
        9
      ],
      [
        10,
        19,
        19,
        19,
        11
      ],
      [
        10,
        19,
        19,
        19,
        13
      ],
      [
        10,
        19,
        19,
        19,
        15
      ],
      [
        10,
        19,
        19,
        19,
        17
      ],
      [
        10,
        19,
        19,
        19,
        19
      ],
      [
        10,
        19,
        19,
        19,
        21
      ],
      [
        10,
        19,
        19,
        19,
        23
      ],
      [
        10,
        19,
        19,
        19,
        25
      ],
      [
        10,
        19,
        19,
        19,
        27
      ],
      [
        9,
        19,
        29,
        29,
        1
      ],
      [
        9,
        19,
        29,
        29,
        3
      ],
      [
        9,
        19,
        29,
        29,
        5
      ],
      [
        9,
        19,
        29,
        29,
        7
      ],
      [
        9,
        19,
        29,
        29,
        9
      ],
      [
        9,
        19,
        29,
        29,
        11
      ],
      [
        9,
        19,
        29,
        29,
        13
      ],
      [
        9,
        19,
        29,
        29,
        15
      ],
      [
        9,
        19,
        29,
        29,
        17
      ],
      [
        9,
        19,
        29,
        29,
        19
      ],
      [
        9,
        19,
        29,
        29,
        21
      ],
      [
        9,
        19,
        29,
        29,
        23
      ],
      [
        9,
        19,
        29,
        29,
        25
      ],
      [
        9,
        19,
        29,
        29,
        27
      ],
      [
        8,
        23,
        7,
        7,
        1
      ],
      [
        8,
        23,
        7,
        7,
        3
      ],
      [
        8,
        23,
        7,
        7,
        5
      ],
      [
        8,
        23,
        7,
        7,
        7
      ],
      [
        8,
        23,
        7,
        7,
        9
      ],
      [
        8,
        23,
        7,
        7,
        11
      ],
      [
        8,
        23,
        7,
        7,
        13
      ],
      [
        8,
        23,
        7,
        7,
        15
      ],
      [
        8,
        23,
        7,
        7,
        17
      ],
      [
        8,
        23,
        7,
        7,
        19
      ],
      [
        8,
        23,
        7,
        7,
        21
      ],
      [
        8,
        23,
        7,
        7,
        23
      ],
      [
        8,
        23,
        7,
        7,
        25
      ],
      [
        8,
        23,
        7,
        7,
        27
      ],
      [
        7,
        23,
        13,
        13,
        1
      ],
      [
        7,
        23,
        13,
        13,
        3
      ],
      [
        7,
        23,
        13,
        13,
        5
      ],
      [
        7,
        23,
        13,
        13,
        7
      ],
      [
        7,
        23,
        13,
        13,
        9
      ],
      [
        7,
        23,
        13,
        13,
        11
      ],
      [
        7,
        23,
        13,
        13,
        13
      ],
      [
        7,
        23,
        13,
        13,
        15
      ],
      [
        7,
        23,
        13,
        13,
        17
      ],
      [
        7,
        23,
        13,
        13,
        19
      ],
      [
        7,
        23,
        13,
        13,
        21
      ],
      [
        7,
        23,
        13,
        13,
        23
      ],
      [
        7,
        23,
        13,
        13,
        25
      ],
      [
        7,
        23,
        13,
        13,
        27
      ],
      [
        6,
        23,
        17,
        17,
        1
      ],
      [
        6,
        23,
        17,
        17,
        3
      ],
      [
        6,
        23,
        17,
        17,
        5
      ],
      [
        6,
        23,
        17,
        17,
        7
      ],
      [
        6,
        23,
        17,
        17,
        9
      ],
      [
        6,
        23,
        17,
        17,
        11
      ],
      [
        6,
        23,
        17,
        17,
        13
      ],
      [
        6,
        23,
        17,
        17,
        15
      ],
      [
        6,
        23,
        17,
        17,
        17
      ],
      [
        6,
        23,
        17,
        17,
        19
      ],
      [
        6,
        23,
        17,
        17,
        21
      ],
      [
        6,
        23,
        17,
        17,
        23
      ],
      [
        6,
        23,
        17,
        17,
        25
      ],
      [
        6,
        23,
        17,
        17,
        27
      ],
      [
        5,
        23,
        23,
        23,
        1
      ],
      [
        5,
        23,
        23,
        23,
        3
      ],
      [
        5,
        23,
        23,
        23,
        5
      ],
      [
        5,
        23,
        23,
        23,
        7
      ],
      [
        5,
        23,
        23,
        23,
        9
      ],
      [
        5,
        23,
        23,
        23,
        11
      ],
      [
        5,
        23,
        23,
        23,
        13
      ],
      [
        5,
        23,
        23,
        23,
        15
      ],
      [
        5,
        23,
        23,
        23,
        17
      ],
      [
        5,
        23,
        23,
        23,
        19
      ],
      [
        5,
        23,
        23,
        23,
        21
      ],
      [
        5,
        23,
        23,
        23,
        23
      ],
      [
        5,
        23,
        23,
        23,
        25
      ],
      [
        5,
        23,
        23,
        23,
        27
      ],
      [
        4,
        29,
        1,
        1,
        1
      ],
      [
        4,
        29,
        1,
        1,
        3
      ],
      [
        4,
        29,
        1,
        1,
        5
      ],
      [
        4,
        29,
        1,
        1,
        7
      ],
      [
        4,
        29,
        1,
        1,
        9
      ],
      [
        4,
        29,
        1,
        1,
        11
      ],
      [
        4,
        29,
        1,
        1,
        13
      ],
      [
        4,
        29,
        1,
        1,
        15
      ],
      [
        4,
        29,
        1,
        1,
        17
      ],
      [
        4,
        29,
        1,
        1,
        19
      ],
      [
        4,
        29,
        1,
        1,
        21
      ],
      [
        4,
        29,
        1,
        1,
        23
      ],
      [
        4,
        29,
        1,
        1,
        25
      ],
      [
        4,
        29,
        1,
        1,
        27
      ],
      [
        3,
        29,
        11,
        11,
        1
      ],
      [
        3,
        29,
        11,
        11,
        3
      ],
      [
        3,
        29,
        11,
        11,
        5
      ],
      [
        3,
        29,
        11,
        11,
        7
      ],
      [
        3,
        29,
        11,
        11,
        9
      ],
      [
        3,
        29,
        11,
        11,
        11
      ],
      [
        3,
        29,
        11,
        11,
        13
      ],
      [
        3,
        29,
        11,
        11,
        15
      ],
      [
        3,
        29,
        11,
        11,
        17
      ],
      [
        3,
        29,
        11,
        11,
        19
      ],
      [
        3,
        29,
        11,
        11,
        21
      ],
      [
        3,
        29,
        11,
        11,
        23
      ],
      [
        3,
        29,
        11,
        11,
        25
      ],
      [
        3,
        29,
        11,
        11,
        27
      ],
      [
        2,
        29,
        19,
        19,
        1
      ],
      [
        2,
        29,
        19,
        19,
        3
      ],
      [
        2,
        29,
        19,
        19,
        5
      ],
      [
        2,
        29,
        19,
        19,
        7
      ],
      [
        2,
        29,
        19,
        19,
        9
      ],
      [
        2,
        29,
        19,
        19,
        11
      ],
      [
        2,
        29,
        19,
        19,
        13
      ],
      [
        2,
        29,
        19,
        19,
        15
      ],
      [
        2,
        29,
        19,
        19,
        17
      ],
      [
        2,
        29,
        19,
        19,
        19
      ],
      [
        2,
        29,
        19,
        19,
        21
      ],
      [
        2,
        29,
        19,
        19,
        23
      ],
      [
        2,
        29,
        19,
        19,
        25
      ],
      [
        2,
        29,
        19,
        19,
        27
      ],
      [
        1,
        29,
        29,
        29,
        1
      ],
      [
        1,
        29,
        29,
        29,
        3
      ],
      [
        1,
        29,
        29,
        29,
        5
      ],
      [
        1,
        29,
        29,
        29,
        7
      ],
      [
        1,
        29,
        29,
        29,
        9
      ],
      [
        1,
        29,
        29,
        29,
        11
      ],
      [
        1,
        29,
        29,
        29,
        13
      ],
      [
        1,
        29,
        29,
        29,
        15
      ],
      [
        1,
        29,
        29,
        29,
        17
      ],
      [
        1,
        29,
        29,
        29,
        19
      ],
      [
        1,
        29,
        29,
        29,
        21
      ],
      [
        1,
        29,
        29,
        29,
        23
      ],
      [
        1,
        29,
        29,
        29,
        25
      ],
      [
        1,
        29,
        29,
        29,
        27
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [],
    "componentDimensions": [
      818,
      0,
      0,
      0,
      4903,
      0,
      0,
      0,
      0,
      4903,
      0,
      0,
      0,
      4757,
      0,
      0
    ],
    "dimension": 15381,
    "chiralBlocks": 6284
  },
  "E8/Ec20": {
    "p": 29,
    "q": 30,
    "centralCharge": 0.993103448275862,
    "phiWeights": [
      0.27586206896551724,
      0.27586206896551724
    ],
    "cutoff": 20,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 1.7438769801476922e-16,
    "hermiticityResidual": 2.546579938911419e-17,
    "eigenResidual": 9.496723970042879e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": null,
    "energyCutoff": 20,
    "maxBareEnergy": 20,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        1,
        1,
        1,
        1,
        11
      ],
      [
        1,
        1,
        1,
        1,
        13
      ],
      [
        1,
        1,
        1,
        1,
        15
      ],
      [
        1,
        1,
        1,
        1,
        17
      ],
      [
        1,
        1,
        1,
        1,
        19
      ],
      [
        1,
        1,
        1,
        1,
        21
      ],
      [
        1,
        1,
        1,
        1,
        23
      ],
      [
        1,
        1,
        1,
        1,
        25
      ],
      [
        1,
        1,
        1,
        1,
        27
      ],
      [
        2,
        1,
        11,
        11,
        1
      ],
      [
        2,
        1,
        11,
        11,
        3
      ],
      [
        2,
        1,
        11,
        11,
        5
      ],
      [
        2,
        1,
        11,
        11,
        7
      ],
      [
        2,
        1,
        11,
        11,
        9
      ],
      [
        2,
        1,
        11,
        11,
        11
      ],
      [
        2,
        1,
        11,
        11,
        13
      ],
      [
        2,
        1,
        11,
        11,
        15
      ],
      [
        2,
        1,
        11,
        11,
        17
      ],
      [
        2,
        1,
        11,
        11,
        19
      ],
      [
        2,
        1,
        11,
        11,
        21
      ],
      [
        2,
        1,
        11,
        11,
        23
      ],
      [
        2,
        1,
        11,
        11,
        25
      ],
      [
        2,
        1,
        11,
        11,
        27
      ],
      [
        3,
        1,
        19,
        19,
        1
      ],
      [
        3,
        1,
        19,
        19,
        3
      ],
      [
        3,
        1,
        19,
        19,
        5
      ],
      [
        3,
        1,
        19,
        19,
        7
      ],
      [
        3,
        1,
        19,
        19,
        9
      ],
      [
        3,
        1,
        19,
        19,
        11
      ],
      [
        3,
        1,
        19,
        19,
        13
      ],
      [
        3,
        1,
        19,
        19,
        15
      ],
      [
        3,
        1,
        19,
        19,
        17
      ],
      [
        3,
        1,
        19,
        19,
        19
      ],
      [
        3,
        1,
        19,
        19,
        21
      ],
      [
        3,
        1,
        19,
        19,
        23
      ],
      [
        3,
        1,
        19,
        19,
        25
      ],
      [
        3,
        1,
        19,
        19,
        27
      ],
      [
        4,
        1,
        29,
        29,
        1
      ],
      [
        4,
        1,
        29,
        29,
        3
      ],
      [
        4,
        1,
        29,
        29,
        5
      ],
      [
        4,
        1,
        29,
        29,
        7
      ],
      [
        4,
        1,
        29,
        29,
        9
      ],
      [
        4,
        1,
        29,
        29,
        11
      ],
      [
        4,
        1,
        29,
        29,
        13
      ],
      [
        4,
        1,
        29,
        29,
        15
      ],
      [
        4,
        1,
        29,
        29,
        17
      ],
      [
        4,
        1,
        29,
        29,
        19
      ],
      [
        4,
        1,
        29,
        29,
        21
      ],
      [
        4,
        1,
        29,
        29,
        23
      ],
      [
        4,
        1,
        29,
        29,
        25
      ],
      [
        4,
        1,
        29,
        29,
        27
      ],
      [
        5,
        7,
        7,
        7,
        1
      ],
      [
        5,
        7,
        7,
        7,
        3
      ],
      [
        5,
        7,
        7,
        7,
        5
      ],
      [
        5,
        7,
        7,
        7,
        7
      ],
      [
        5,
        7,
        7,
        7,
        9
      ],
      [
        5,
        7,
        7,
        7,
        11
      ],
      [
        5,
        7,
        7,
        7,
        13
      ],
      [
        5,
        7,
        7,
        7,
        15
      ],
      [
        5,
        7,
        7,
        7,
        17
      ],
      [
        5,
        7,
        7,
        7,
        19
      ],
      [
        5,
        7,
        7,
        7,
        21
      ],
      [
        5,
        7,
        7,
        7,
        23
      ],
      [
        5,
        7,
        7,
        7,
        25
      ],
      [
        5,
        7,
        7,
        7,
        27
      ],
      [
        6,
        7,
        13,
        13,
        1
      ],
      [
        6,
        7,
        13,
        13,
        3
      ],
      [
        6,
        7,
        13,
        13,
        5
      ],
      [
        6,
        7,
        13,
        13,
        7
      ],
      [
        6,
        7,
        13,
        13,
        9
      ],
      [
        6,
        7,
        13,
        13,
        11
      ],
      [
        6,
        7,
        13,
        13,
        13
      ],
      [
        6,
        7,
        13,
        13,
        15
      ],
      [
        6,
        7,
        13,
        13,
        17
      ],
      [
        6,
        7,
        13,
        13,
        19
      ],
      [
        6,
        7,
        13,
        13,
        21
      ],
      [
        6,
        7,
        13,
        13,
        23
      ],
      [
        6,
        7,
        13,
        13,
        25
      ],
      [
        6,
        7,
        13,
        13,
        27
      ],
      [
        7,
        7,
        17,
        17,
        1
      ],
      [
        7,
        7,
        17,
        17,
        3
      ],
      [
        7,
        7,
        17,
        17,
        5
      ],
      [
        7,
        7,
        17,
        17,
        7
      ],
      [
        7,
        7,
        17,
        17,
        9
      ],
      [
        7,
        7,
        17,
        17,
        11
      ],
      [
        7,
        7,
        17,
        17,
        13
      ],
      [
        7,
        7,
        17,
        17,
        15
      ],
      [
        7,
        7,
        17,
        17,
        17
      ],
      [
        7,
        7,
        17,
        17,
        19
      ],
      [
        7,
        7,
        17,
        17,
        21
      ],
      [
        7,
        7,
        17,
        17,
        23
      ],
      [
        7,
        7,
        17,
        17,
        25
      ],
      [
        7,
        7,
        17,
        17,
        27
      ],
      [
        8,
        7,
        23,
        23,
        1
      ],
      [
        8,
        7,
        23,
        23,
        3
      ],
      [
        8,
        7,
        23,
        23,
        5
      ],
      [
        8,
        7,
        23,
        23,
        7
      ],
      [
        8,
        7,
        23,
        23,
        9
      ],
      [
        8,
        7,
        23,
        23,
        11
      ],
      [
        8,
        7,
        23,
        23,
        13
      ],
      [
        8,
        7,
        23,
        23,
        15
      ],
      [
        8,
        7,
        23,
        23,
        17
      ],
      [
        8,
        7,
        23,
        23,
        19
      ],
      [
        8,
        7,
        23,
        23,
        21
      ],
      [
        8,
        7,
        23,
        23,
        23
      ],
      [
        8,
        7,
        23,
        23,
        25
      ],
      [
        8,
        7,
        23,
        23,
        27
      ],
      [
        9,
        11,
        1,
        1,
        1
      ],
      [
        9,
        11,
        1,
        1,
        3
      ],
      [
        9,
        11,
        1,
        1,
        5
      ],
      [
        9,
        11,
        1,
        1,
        7
      ],
      [
        9,
        11,
        1,
        1,
        9
      ],
      [
        9,
        11,
        1,
        1,
        11
      ],
      [
        9,
        11,
        1,
        1,
        13
      ],
      [
        9,
        11,
        1,
        1,
        15
      ],
      [
        9,
        11,
        1,
        1,
        17
      ],
      [
        9,
        11,
        1,
        1,
        19
      ],
      [
        9,
        11,
        1,
        1,
        21
      ],
      [
        9,
        11,
        1,
        1,
        23
      ],
      [
        9,
        11,
        1,
        1,
        25
      ],
      [
        9,
        11,
        1,
        1,
        27
      ],
      [
        10,
        11,
        11,
        11,
        1
      ],
      [
        10,
        11,
        11,
        11,
        3
      ],
      [
        10,
        11,
        11,
        11,
        5
      ],
      [
        10,
        11,
        11,
        11,
        7
      ],
      [
        10,
        11,
        11,
        11,
        9
      ],
      [
        10,
        11,
        11,
        11,
        11
      ],
      [
        10,
        11,
        11,
        11,
        13
      ],
      [
        10,
        11,
        11,
        11,
        15
      ],
      [
        10,
        11,
        11,
        11,
        17
      ],
      [
        10,
        11,
        11,
        11,
        19
      ],
      [
        10,
        11,
        11,
        11,
        21
      ],
      [
        10,
        11,
        11,
        11,
        23
      ],
      [
        10,
        11,
        11,
        11,
        25
      ],
      [
        10,
        11,
        11,
        11,
        27
      ],
      [
        11,
        11,
        19,
        19,
        1
      ],
      [
        11,
        11,
        19,
        19,
        3
      ],
      [
        11,
        11,
        19,
        19,
        5
      ],
      [
        11,
        11,
        19,
        19,
        7
      ],
      [
        11,
        11,
        19,
        19,
        9
      ],
      [
        11,
        11,
        19,
        19,
        11
      ],
      [
        11,
        11,
        19,
        19,
        13
      ],
      [
        11,
        11,
        19,
        19,
        15
      ],
      [
        11,
        11,
        19,
        19,
        17
      ],
      [
        11,
        11,
        19,
        19,
        19
      ],
      [
        11,
        11,
        19,
        19,
        21
      ],
      [
        11,
        11,
        19,
        19,
        23
      ],
      [
        11,
        11,
        19,
        19,
        25
      ],
      [
        11,
        11,
        19,
        19,
        27
      ],
      [
        12,
        11,
        29,
        29,
        1
      ],
      [
        12,
        11,
        29,
        29,
        3
      ],
      [
        12,
        11,
        29,
        29,
        5
      ],
      [
        12,
        11,
        29,
        29,
        7
      ],
      [
        12,
        11,
        29,
        29,
        9
      ],
      [
        12,
        11,
        29,
        29,
        11
      ],
      [
        12,
        11,
        29,
        29,
        13
      ],
      [
        12,
        11,
        29,
        29,
        15
      ],
      [
        12,
        11,
        29,
        29,
        17
      ],
      [
        12,
        11,
        29,
        29,
        19
      ],
      [
        12,
        11,
        29,
        29,
        21
      ],
      [
        12,
        11,
        29,
        29,
        23
      ],
      [
        12,
        11,
        29,
        29,
        25
      ],
      [
        12,
        11,
        29,
        29,
        27
      ],
      [
        13,
        13,
        7,
        7,
        1
      ],
      [
        13,
        13,
        7,
        7,
        3
      ],
      [
        13,
        13,
        7,
        7,
        5
      ],
      [
        13,
        13,
        7,
        7,
        7
      ],
      [
        13,
        13,
        7,
        7,
        9
      ],
      [
        13,
        13,
        7,
        7,
        11
      ],
      [
        13,
        13,
        7,
        7,
        13
      ],
      [
        13,
        13,
        7,
        7,
        15
      ],
      [
        13,
        13,
        7,
        7,
        17
      ],
      [
        13,
        13,
        7,
        7,
        19
      ],
      [
        13,
        13,
        7,
        7,
        21
      ],
      [
        13,
        13,
        7,
        7,
        23
      ],
      [
        13,
        13,
        7,
        7,
        25
      ],
      [
        13,
        13,
        7,
        7,
        27
      ],
      [
        14,
        13,
        13,
        13,
        1
      ],
      [
        14,
        13,
        13,
        13,
        3
      ],
      [
        14,
        13,
        13,
        13,
        5
      ],
      [
        14,
        13,
        13,
        13,
        7
      ],
      [
        14,
        13,
        13,
        13,
        9
      ],
      [
        14,
        13,
        13,
        13,
        11
      ],
      [
        14,
        13,
        13,
        13,
        13
      ],
      [
        14,
        13,
        13,
        13,
        15
      ],
      [
        14,
        13,
        13,
        13,
        17
      ],
      [
        14,
        13,
        13,
        13,
        19
      ],
      [
        14,
        13,
        13,
        13,
        21
      ],
      [
        14,
        13,
        13,
        13,
        23
      ],
      [
        14,
        13,
        13,
        13,
        25
      ],
      [
        14,
        13,
        13,
        13,
        27
      ],
      [
        15,
        13,
        17,
        17,
        1
      ],
      [
        15,
        13,
        17,
        17,
        3
      ],
      [
        15,
        13,
        17,
        17,
        5
      ],
      [
        15,
        13,
        17,
        17,
        7
      ],
      [
        15,
        13,
        17,
        17,
        9
      ],
      [
        15,
        13,
        17,
        17,
        11
      ],
      [
        15,
        13,
        17,
        17,
        13
      ],
      [
        15,
        13,
        17,
        17,
        15
      ],
      [
        15,
        13,
        17,
        17,
        17
      ],
      [
        15,
        13,
        17,
        17,
        19
      ],
      [
        15,
        13,
        17,
        17,
        21
      ],
      [
        15,
        13,
        17,
        17,
        23
      ],
      [
        15,
        13,
        17,
        17,
        25
      ],
      [
        15,
        13,
        17,
        17,
        27
      ],
      [
        16,
        13,
        23,
        23,
        1
      ],
      [
        16,
        13,
        23,
        23,
        3
      ],
      [
        16,
        13,
        23,
        23,
        5
      ],
      [
        16,
        13,
        23,
        23,
        7
      ],
      [
        16,
        13,
        23,
        23,
        9
      ],
      [
        16,
        13,
        23,
        23,
        11
      ],
      [
        16,
        13,
        23,
        23,
        13
      ],
      [
        16,
        13,
        23,
        23,
        15
      ],
      [
        16,
        13,
        23,
        23,
        17
      ],
      [
        16,
        13,
        23,
        23,
        19
      ],
      [
        16,
        13,
        23,
        23,
        21
      ],
      [
        16,
        13,
        23,
        23,
        23
      ],
      [
        16,
        13,
        23,
        23,
        25
      ],
      [
        16,
        13,
        23,
        23,
        27
      ],
      [
        16,
        17,
        7,
        7,
        1
      ],
      [
        16,
        17,
        7,
        7,
        3
      ],
      [
        16,
        17,
        7,
        7,
        5
      ],
      [
        16,
        17,
        7,
        7,
        7
      ],
      [
        16,
        17,
        7,
        7,
        9
      ],
      [
        16,
        17,
        7,
        7,
        11
      ],
      [
        16,
        17,
        7,
        7,
        13
      ],
      [
        16,
        17,
        7,
        7,
        15
      ],
      [
        16,
        17,
        7,
        7,
        17
      ],
      [
        16,
        17,
        7,
        7,
        19
      ],
      [
        16,
        17,
        7,
        7,
        21
      ],
      [
        16,
        17,
        7,
        7,
        23
      ],
      [
        16,
        17,
        7,
        7,
        25
      ],
      [
        16,
        17,
        7,
        7,
        27
      ],
      [
        15,
        17,
        13,
        13,
        1
      ],
      [
        15,
        17,
        13,
        13,
        3
      ],
      [
        15,
        17,
        13,
        13,
        5
      ],
      [
        15,
        17,
        13,
        13,
        7
      ],
      [
        15,
        17,
        13,
        13,
        9
      ],
      [
        15,
        17,
        13,
        13,
        11
      ],
      [
        15,
        17,
        13,
        13,
        13
      ],
      [
        15,
        17,
        13,
        13,
        15
      ],
      [
        15,
        17,
        13,
        13,
        17
      ],
      [
        15,
        17,
        13,
        13,
        19
      ],
      [
        15,
        17,
        13,
        13,
        21
      ],
      [
        15,
        17,
        13,
        13,
        23
      ],
      [
        15,
        17,
        13,
        13,
        25
      ],
      [
        15,
        17,
        13,
        13,
        27
      ],
      [
        14,
        17,
        17,
        17,
        1
      ],
      [
        14,
        17,
        17,
        17,
        3
      ],
      [
        14,
        17,
        17,
        17,
        5
      ],
      [
        14,
        17,
        17,
        17,
        7
      ],
      [
        14,
        17,
        17,
        17,
        9
      ],
      [
        14,
        17,
        17,
        17,
        11
      ],
      [
        14,
        17,
        17,
        17,
        13
      ],
      [
        14,
        17,
        17,
        17,
        15
      ],
      [
        14,
        17,
        17,
        17,
        17
      ],
      [
        14,
        17,
        17,
        17,
        19
      ],
      [
        14,
        17,
        17,
        17,
        21
      ],
      [
        14,
        17,
        17,
        17,
        23
      ],
      [
        14,
        17,
        17,
        17,
        25
      ],
      [
        14,
        17,
        17,
        17,
        27
      ],
      [
        13,
        17,
        23,
        23,
        1
      ],
      [
        13,
        17,
        23,
        23,
        3
      ],
      [
        13,
        17,
        23,
        23,
        5
      ],
      [
        13,
        17,
        23,
        23,
        7
      ],
      [
        13,
        17,
        23,
        23,
        9
      ],
      [
        13,
        17,
        23,
        23,
        11
      ],
      [
        13,
        17,
        23,
        23,
        13
      ],
      [
        13,
        17,
        23,
        23,
        15
      ],
      [
        13,
        17,
        23,
        23,
        17
      ],
      [
        13,
        17,
        23,
        23,
        19
      ],
      [
        13,
        17,
        23,
        23,
        21
      ],
      [
        13,
        17,
        23,
        23,
        23
      ],
      [
        13,
        17,
        23,
        23,
        25
      ],
      [
        13,
        17,
        23,
        23,
        27
      ],
      [
        12,
        19,
        1,
        1,
        1
      ],
      [
        12,
        19,
        1,
        1,
        3
      ],
      [
        12,
        19,
        1,
        1,
        5
      ],
      [
        12,
        19,
        1,
        1,
        7
      ],
      [
        12,
        19,
        1,
        1,
        9
      ],
      [
        12,
        19,
        1,
        1,
        11
      ],
      [
        12,
        19,
        1,
        1,
        13
      ],
      [
        12,
        19,
        1,
        1,
        15
      ],
      [
        12,
        19,
        1,
        1,
        17
      ],
      [
        12,
        19,
        1,
        1,
        19
      ],
      [
        12,
        19,
        1,
        1,
        21
      ],
      [
        12,
        19,
        1,
        1,
        23
      ],
      [
        12,
        19,
        1,
        1,
        25
      ],
      [
        12,
        19,
        1,
        1,
        27
      ],
      [
        11,
        19,
        11,
        11,
        1
      ],
      [
        11,
        19,
        11,
        11,
        3
      ],
      [
        11,
        19,
        11,
        11,
        5
      ],
      [
        11,
        19,
        11,
        11,
        7
      ],
      [
        11,
        19,
        11,
        11,
        9
      ],
      [
        11,
        19,
        11,
        11,
        11
      ],
      [
        11,
        19,
        11,
        11,
        13
      ],
      [
        11,
        19,
        11,
        11,
        15
      ],
      [
        11,
        19,
        11,
        11,
        17
      ],
      [
        11,
        19,
        11,
        11,
        19
      ],
      [
        11,
        19,
        11,
        11,
        21
      ],
      [
        11,
        19,
        11,
        11,
        23
      ],
      [
        11,
        19,
        11,
        11,
        25
      ],
      [
        11,
        19,
        11,
        11,
        27
      ],
      [
        10,
        19,
        19,
        19,
        1
      ],
      [
        10,
        19,
        19,
        19,
        3
      ],
      [
        10,
        19,
        19,
        19,
        5
      ],
      [
        10,
        19,
        19,
        19,
        7
      ],
      [
        10,
        19,
        19,
        19,
        9
      ],
      [
        10,
        19,
        19,
        19,
        11
      ],
      [
        10,
        19,
        19,
        19,
        13
      ],
      [
        10,
        19,
        19,
        19,
        15
      ],
      [
        10,
        19,
        19,
        19,
        17
      ],
      [
        10,
        19,
        19,
        19,
        19
      ],
      [
        10,
        19,
        19,
        19,
        21
      ],
      [
        10,
        19,
        19,
        19,
        23
      ],
      [
        10,
        19,
        19,
        19,
        25
      ],
      [
        10,
        19,
        19,
        19,
        27
      ],
      [
        9,
        19,
        29,
        29,
        1
      ],
      [
        9,
        19,
        29,
        29,
        3
      ],
      [
        9,
        19,
        29,
        29,
        5
      ],
      [
        9,
        19,
        29,
        29,
        7
      ],
      [
        9,
        19,
        29,
        29,
        9
      ],
      [
        9,
        19,
        29,
        29,
        11
      ],
      [
        9,
        19,
        29,
        29,
        13
      ],
      [
        9,
        19,
        29,
        29,
        15
      ],
      [
        9,
        19,
        29,
        29,
        17
      ],
      [
        9,
        19,
        29,
        29,
        19
      ],
      [
        9,
        19,
        29,
        29,
        21
      ],
      [
        9,
        19,
        29,
        29,
        23
      ],
      [
        9,
        19,
        29,
        29,
        25
      ],
      [
        9,
        19,
        29,
        29,
        27
      ],
      [
        8,
        23,
        7,
        7,
        1
      ],
      [
        8,
        23,
        7,
        7,
        3
      ],
      [
        8,
        23,
        7,
        7,
        5
      ],
      [
        8,
        23,
        7,
        7,
        7
      ],
      [
        8,
        23,
        7,
        7,
        9
      ],
      [
        8,
        23,
        7,
        7,
        11
      ],
      [
        8,
        23,
        7,
        7,
        13
      ],
      [
        8,
        23,
        7,
        7,
        15
      ],
      [
        8,
        23,
        7,
        7,
        17
      ],
      [
        8,
        23,
        7,
        7,
        19
      ],
      [
        8,
        23,
        7,
        7,
        21
      ],
      [
        8,
        23,
        7,
        7,
        23
      ],
      [
        8,
        23,
        7,
        7,
        25
      ],
      [
        8,
        23,
        7,
        7,
        27
      ],
      [
        7,
        23,
        13,
        13,
        1
      ],
      [
        7,
        23,
        13,
        13,
        3
      ],
      [
        7,
        23,
        13,
        13,
        5
      ],
      [
        7,
        23,
        13,
        13,
        7
      ],
      [
        7,
        23,
        13,
        13,
        9
      ],
      [
        7,
        23,
        13,
        13,
        11
      ],
      [
        7,
        23,
        13,
        13,
        13
      ],
      [
        7,
        23,
        13,
        13,
        15
      ],
      [
        7,
        23,
        13,
        13,
        17
      ],
      [
        7,
        23,
        13,
        13,
        19
      ],
      [
        7,
        23,
        13,
        13,
        21
      ],
      [
        7,
        23,
        13,
        13,
        23
      ],
      [
        7,
        23,
        13,
        13,
        25
      ],
      [
        7,
        23,
        13,
        13,
        27
      ],
      [
        6,
        23,
        17,
        17,
        1
      ],
      [
        6,
        23,
        17,
        17,
        3
      ],
      [
        6,
        23,
        17,
        17,
        5
      ],
      [
        6,
        23,
        17,
        17,
        7
      ],
      [
        6,
        23,
        17,
        17,
        9
      ],
      [
        6,
        23,
        17,
        17,
        11
      ],
      [
        6,
        23,
        17,
        17,
        13
      ],
      [
        6,
        23,
        17,
        17,
        15
      ],
      [
        6,
        23,
        17,
        17,
        17
      ],
      [
        6,
        23,
        17,
        17,
        19
      ],
      [
        6,
        23,
        17,
        17,
        21
      ],
      [
        6,
        23,
        17,
        17,
        23
      ],
      [
        6,
        23,
        17,
        17,
        25
      ],
      [
        6,
        23,
        17,
        17,
        27
      ],
      [
        5,
        23,
        23,
        23,
        1
      ],
      [
        5,
        23,
        23,
        23,
        3
      ],
      [
        5,
        23,
        23,
        23,
        5
      ],
      [
        5,
        23,
        23,
        23,
        7
      ],
      [
        5,
        23,
        23,
        23,
        9
      ],
      [
        5,
        23,
        23,
        23,
        11
      ],
      [
        5,
        23,
        23,
        23,
        13
      ],
      [
        5,
        23,
        23,
        23,
        15
      ],
      [
        5,
        23,
        23,
        23,
        17
      ],
      [
        5,
        23,
        23,
        23,
        19
      ],
      [
        5,
        23,
        23,
        23,
        21
      ],
      [
        5,
        23,
        23,
        23,
        23
      ],
      [
        5,
        23,
        23,
        23,
        25
      ],
      [
        5,
        23,
        23,
        23,
        27
      ],
      [
        4,
        29,
        1,
        1,
        1
      ],
      [
        4,
        29,
        1,
        1,
        3
      ],
      [
        4,
        29,
        1,
        1,
        5
      ],
      [
        4,
        29,
        1,
        1,
        7
      ],
      [
        4,
        29,
        1,
        1,
        9
      ],
      [
        4,
        29,
        1,
        1,
        11
      ],
      [
        4,
        29,
        1,
        1,
        13
      ],
      [
        4,
        29,
        1,
        1,
        15
      ],
      [
        4,
        29,
        1,
        1,
        17
      ],
      [
        4,
        29,
        1,
        1,
        19
      ],
      [
        4,
        29,
        1,
        1,
        21
      ],
      [
        4,
        29,
        1,
        1,
        23
      ],
      [
        4,
        29,
        1,
        1,
        25
      ],
      [
        4,
        29,
        1,
        1,
        27
      ],
      [
        3,
        29,
        11,
        11,
        1
      ],
      [
        3,
        29,
        11,
        11,
        3
      ],
      [
        3,
        29,
        11,
        11,
        5
      ],
      [
        3,
        29,
        11,
        11,
        7
      ],
      [
        3,
        29,
        11,
        11,
        9
      ],
      [
        3,
        29,
        11,
        11,
        11
      ],
      [
        3,
        29,
        11,
        11,
        13
      ],
      [
        3,
        29,
        11,
        11,
        15
      ],
      [
        3,
        29,
        11,
        11,
        17
      ],
      [
        3,
        29,
        11,
        11,
        19
      ],
      [
        3,
        29,
        11,
        11,
        21
      ],
      [
        3,
        29,
        11,
        11,
        23
      ],
      [
        3,
        29,
        11,
        11,
        25
      ],
      [
        3,
        29,
        11,
        11,
        27
      ],
      [
        2,
        29,
        19,
        19,
        1
      ],
      [
        2,
        29,
        19,
        19,
        3
      ],
      [
        2,
        29,
        19,
        19,
        5
      ],
      [
        2,
        29,
        19,
        19,
        7
      ],
      [
        2,
        29,
        19,
        19,
        9
      ],
      [
        2,
        29,
        19,
        19,
        11
      ],
      [
        2,
        29,
        19,
        19,
        13
      ],
      [
        2,
        29,
        19,
        19,
        15
      ],
      [
        2,
        29,
        19,
        19,
        17
      ],
      [
        2,
        29,
        19,
        19,
        19
      ],
      [
        2,
        29,
        19,
        19,
        21
      ],
      [
        2,
        29,
        19,
        19,
        23
      ],
      [
        2,
        29,
        19,
        19,
        25
      ],
      [
        2,
        29,
        19,
        19,
        27
      ],
      [
        1,
        29,
        29,
        29,
        1
      ],
      [
        1,
        29,
        29,
        29,
        3
      ],
      [
        1,
        29,
        29,
        29,
        5
      ],
      [
        1,
        29,
        29,
        29,
        7
      ],
      [
        1,
        29,
        29,
        29,
        9
      ],
      [
        1,
        29,
        29,
        29,
        11
      ],
      [
        1,
        29,
        29,
        29,
        13
      ],
      [
        1,
        29,
        29,
        29,
        15
      ],
      [
        1,
        29,
        29,
        29,
        17
      ],
      [
        1,
        29,
        29,
        29,
        19
      ],
      [
        1,
        29,
        29,
        29,
        21
      ],
      [
        1,
        29,
        29,
        29,
        23
      ],
      [
        1,
        29,
        29,
        29,
        25
      ],
      [
        1,
        29,
        29,
        29,
        27
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [],
    "componentDimensions": [
      1602,
      0,
      0,
      0,
      9896,
      0,
      0,
      0,
      0,
      9896,
      0,
      0,
      0,
      9622,
      0,
      0
    ],
    "dimension": 31016,
    "chiralBlocks": 6284
  },
  "E8/Ec22": {
    "p": 29,
    "q": 30,
    "centralCharge": 0.993103448275862,
    "phiWeights": [
      0.27586206896551724,
      0.27586206896551724
    ],
    "cutoff": 22,
    "gramResidual": 0,
    "rawTransposeResidual": 0,
    "wardResidual": 0,
    "matrixFreeDenseResidual": null,
    "denseEigenvalueResidual": null,
    "uvResidual": 1.5072351534975028e-16,
    "hermiticityResidual": 1.2126098568971062e-17,
    "eigenResidual": 9.742787170630207e-11,
    "maxImaginaryEigenvalue": 0,
    "signSpectrumDifference": null,
    "energyCutoff": 22,
    "maxBareEnergy": 22,
    "primaryPaths": [
      [
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        3
      ],
      [
        1,
        1,
        1,
        1,
        5
      ],
      [
        1,
        1,
        1,
        1,
        7
      ],
      [
        1,
        1,
        1,
        1,
        9
      ],
      [
        1,
        1,
        1,
        1,
        11
      ],
      [
        1,
        1,
        1,
        1,
        13
      ],
      [
        1,
        1,
        1,
        1,
        15
      ],
      [
        1,
        1,
        1,
        1,
        17
      ],
      [
        1,
        1,
        1,
        1,
        19
      ],
      [
        1,
        1,
        1,
        1,
        21
      ],
      [
        1,
        1,
        1,
        1,
        23
      ],
      [
        1,
        1,
        1,
        1,
        25
      ],
      [
        1,
        1,
        1,
        1,
        27
      ],
      [
        2,
        1,
        11,
        11,
        1
      ],
      [
        2,
        1,
        11,
        11,
        3
      ],
      [
        2,
        1,
        11,
        11,
        5
      ],
      [
        2,
        1,
        11,
        11,
        7
      ],
      [
        2,
        1,
        11,
        11,
        9
      ],
      [
        2,
        1,
        11,
        11,
        11
      ],
      [
        2,
        1,
        11,
        11,
        13
      ],
      [
        2,
        1,
        11,
        11,
        15
      ],
      [
        2,
        1,
        11,
        11,
        17
      ],
      [
        2,
        1,
        11,
        11,
        19
      ],
      [
        2,
        1,
        11,
        11,
        21
      ],
      [
        2,
        1,
        11,
        11,
        23
      ],
      [
        2,
        1,
        11,
        11,
        25
      ],
      [
        2,
        1,
        11,
        11,
        27
      ],
      [
        3,
        1,
        19,
        19,
        1
      ],
      [
        3,
        1,
        19,
        19,
        3
      ],
      [
        3,
        1,
        19,
        19,
        5
      ],
      [
        3,
        1,
        19,
        19,
        7
      ],
      [
        3,
        1,
        19,
        19,
        9
      ],
      [
        3,
        1,
        19,
        19,
        11
      ],
      [
        3,
        1,
        19,
        19,
        13
      ],
      [
        3,
        1,
        19,
        19,
        15
      ],
      [
        3,
        1,
        19,
        19,
        17
      ],
      [
        3,
        1,
        19,
        19,
        19
      ],
      [
        3,
        1,
        19,
        19,
        21
      ],
      [
        3,
        1,
        19,
        19,
        23
      ],
      [
        3,
        1,
        19,
        19,
        25
      ],
      [
        3,
        1,
        19,
        19,
        27
      ],
      [
        4,
        1,
        29,
        29,
        1
      ],
      [
        4,
        1,
        29,
        29,
        3
      ],
      [
        4,
        1,
        29,
        29,
        5
      ],
      [
        4,
        1,
        29,
        29,
        7
      ],
      [
        4,
        1,
        29,
        29,
        9
      ],
      [
        4,
        1,
        29,
        29,
        11
      ],
      [
        4,
        1,
        29,
        29,
        13
      ],
      [
        4,
        1,
        29,
        29,
        15
      ],
      [
        4,
        1,
        29,
        29,
        17
      ],
      [
        4,
        1,
        29,
        29,
        19
      ],
      [
        4,
        1,
        29,
        29,
        21
      ],
      [
        4,
        1,
        29,
        29,
        23
      ],
      [
        4,
        1,
        29,
        29,
        25
      ],
      [
        4,
        1,
        29,
        29,
        27
      ],
      [
        5,
        7,
        7,
        7,
        1
      ],
      [
        5,
        7,
        7,
        7,
        3
      ],
      [
        5,
        7,
        7,
        7,
        5
      ],
      [
        5,
        7,
        7,
        7,
        7
      ],
      [
        5,
        7,
        7,
        7,
        9
      ],
      [
        5,
        7,
        7,
        7,
        11
      ],
      [
        5,
        7,
        7,
        7,
        13
      ],
      [
        5,
        7,
        7,
        7,
        15
      ],
      [
        5,
        7,
        7,
        7,
        17
      ],
      [
        5,
        7,
        7,
        7,
        19
      ],
      [
        5,
        7,
        7,
        7,
        21
      ],
      [
        5,
        7,
        7,
        7,
        23
      ],
      [
        5,
        7,
        7,
        7,
        25
      ],
      [
        5,
        7,
        7,
        7,
        27
      ],
      [
        6,
        7,
        13,
        13,
        1
      ],
      [
        6,
        7,
        13,
        13,
        3
      ],
      [
        6,
        7,
        13,
        13,
        5
      ],
      [
        6,
        7,
        13,
        13,
        7
      ],
      [
        6,
        7,
        13,
        13,
        9
      ],
      [
        6,
        7,
        13,
        13,
        11
      ],
      [
        6,
        7,
        13,
        13,
        13
      ],
      [
        6,
        7,
        13,
        13,
        15
      ],
      [
        6,
        7,
        13,
        13,
        17
      ],
      [
        6,
        7,
        13,
        13,
        19
      ],
      [
        6,
        7,
        13,
        13,
        21
      ],
      [
        6,
        7,
        13,
        13,
        23
      ],
      [
        6,
        7,
        13,
        13,
        25
      ],
      [
        6,
        7,
        13,
        13,
        27
      ],
      [
        7,
        7,
        17,
        17,
        1
      ],
      [
        7,
        7,
        17,
        17,
        3
      ],
      [
        7,
        7,
        17,
        17,
        5
      ],
      [
        7,
        7,
        17,
        17,
        7
      ],
      [
        7,
        7,
        17,
        17,
        9
      ],
      [
        7,
        7,
        17,
        17,
        11
      ],
      [
        7,
        7,
        17,
        17,
        13
      ],
      [
        7,
        7,
        17,
        17,
        15
      ],
      [
        7,
        7,
        17,
        17,
        17
      ],
      [
        7,
        7,
        17,
        17,
        19
      ],
      [
        7,
        7,
        17,
        17,
        21
      ],
      [
        7,
        7,
        17,
        17,
        23
      ],
      [
        7,
        7,
        17,
        17,
        25
      ],
      [
        7,
        7,
        17,
        17,
        27
      ],
      [
        8,
        7,
        23,
        23,
        1
      ],
      [
        8,
        7,
        23,
        23,
        3
      ],
      [
        8,
        7,
        23,
        23,
        5
      ],
      [
        8,
        7,
        23,
        23,
        7
      ],
      [
        8,
        7,
        23,
        23,
        9
      ],
      [
        8,
        7,
        23,
        23,
        11
      ],
      [
        8,
        7,
        23,
        23,
        13
      ],
      [
        8,
        7,
        23,
        23,
        15
      ],
      [
        8,
        7,
        23,
        23,
        17
      ],
      [
        8,
        7,
        23,
        23,
        19
      ],
      [
        8,
        7,
        23,
        23,
        21
      ],
      [
        8,
        7,
        23,
        23,
        23
      ],
      [
        8,
        7,
        23,
        23,
        25
      ],
      [
        8,
        7,
        23,
        23,
        27
      ],
      [
        9,
        11,
        1,
        1,
        1
      ],
      [
        9,
        11,
        1,
        1,
        3
      ],
      [
        9,
        11,
        1,
        1,
        5
      ],
      [
        9,
        11,
        1,
        1,
        7
      ],
      [
        9,
        11,
        1,
        1,
        9
      ],
      [
        9,
        11,
        1,
        1,
        11
      ],
      [
        9,
        11,
        1,
        1,
        13
      ],
      [
        9,
        11,
        1,
        1,
        15
      ],
      [
        9,
        11,
        1,
        1,
        17
      ],
      [
        9,
        11,
        1,
        1,
        19
      ],
      [
        9,
        11,
        1,
        1,
        21
      ],
      [
        9,
        11,
        1,
        1,
        23
      ],
      [
        9,
        11,
        1,
        1,
        25
      ],
      [
        9,
        11,
        1,
        1,
        27
      ],
      [
        10,
        11,
        11,
        11,
        1
      ],
      [
        10,
        11,
        11,
        11,
        3
      ],
      [
        10,
        11,
        11,
        11,
        5
      ],
      [
        10,
        11,
        11,
        11,
        7
      ],
      [
        10,
        11,
        11,
        11,
        9
      ],
      [
        10,
        11,
        11,
        11,
        11
      ],
      [
        10,
        11,
        11,
        11,
        13
      ],
      [
        10,
        11,
        11,
        11,
        15
      ],
      [
        10,
        11,
        11,
        11,
        17
      ],
      [
        10,
        11,
        11,
        11,
        19
      ],
      [
        10,
        11,
        11,
        11,
        21
      ],
      [
        10,
        11,
        11,
        11,
        23
      ],
      [
        10,
        11,
        11,
        11,
        25
      ],
      [
        10,
        11,
        11,
        11,
        27
      ],
      [
        11,
        11,
        19,
        19,
        1
      ],
      [
        11,
        11,
        19,
        19,
        3
      ],
      [
        11,
        11,
        19,
        19,
        5
      ],
      [
        11,
        11,
        19,
        19,
        7
      ],
      [
        11,
        11,
        19,
        19,
        9
      ],
      [
        11,
        11,
        19,
        19,
        11
      ],
      [
        11,
        11,
        19,
        19,
        13
      ],
      [
        11,
        11,
        19,
        19,
        15
      ],
      [
        11,
        11,
        19,
        19,
        17
      ],
      [
        11,
        11,
        19,
        19,
        19
      ],
      [
        11,
        11,
        19,
        19,
        21
      ],
      [
        11,
        11,
        19,
        19,
        23
      ],
      [
        11,
        11,
        19,
        19,
        25
      ],
      [
        11,
        11,
        19,
        19,
        27
      ],
      [
        12,
        11,
        29,
        29,
        1
      ],
      [
        12,
        11,
        29,
        29,
        3
      ],
      [
        12,
        11,
        29,
        29,
        5
      ],
      [
        12,
        11,
        29,
        29,
        7
      ],
      [
        12,
        11,
        29,
        29,
        9
      ],
      [
        12,
        11,
        29,
        29,
        11
      ],
      [
        12,
        11,
        29,
        29,
        13
      ],
      [
        12,
        11,
        29,
        29,
        15
      ],
      [
        12,
        11,
        29,
        29,
        17
      ],
      [
        12,
        11,
        29,
        29,
        19
      ],
      [
        12,
        11,
        29,
        29,
        21
      ],
      [
        12,
        11,
        29,
        29,
        23
      ],
      [
        12,
        11,
        29,
        29,
        25
      ],
      [
        12,
        11,
        29,
        29,
        27
      ],
      [
        13,
        13,
        7,
        7,
        1
      ],
      [
        13,
        13,
        7,
        7,
        3
      ],
      [
        13,
        13,
        7,
        7,
        5
      ],
      [
        13,
        13,
        7,
        7,
        7
      ],
      [
        13,
        13,
        7,
        7,
        9
      ],
      [
        13,
        13,
        7,
        7,
        11
      ],
      [
        13,
        13,
        7,
        7,
        13
      ],
      [
        13,
        13,
        7,
        7,
        15
      ],
      [
        13,
        13,
        7,
        7,
        17
      ],
      [
        13,
        13,
        7,
        7,
        19
      ],
      [
        13,
        13,
        7,
        7,
        21
      ],
      [
        13,
        13,
        7,
        7,
        23
      ],
      [
        13,
        13,
        7,
        7,
        25
      ],
      [
        13,
        13,
        7,
        7,
        27
      ],
      [
        14,
        13,
        13,
        13,
        1
      ],
      [
        14,
        13,
        13,
        13,
        3
      ],
      [
        14,
        13,
        13,
        13,
        5
      ],
      [
        14,
        13,
        13,
        13,
        7
      ],
      [
        14,
        13,
        13,
        13,
        9
      ],
      [
        14,
        13,
        13,
        13,
        11
      ],
      [
        14,
        13,
        13,
        13,
        13
      ],
      [
        14,
        13,
        13,
        13,
        15
      ],
      [
        14,
        13,
        13,
        13,
        17
      ],
      [
        14,
        13,
        13,
        13,
        19
      ],
      [
        14,
        13,
        13,
        13,
        21
      ],
      [
        14,
        13,
        13,
        13,
        23
      ],
      [
        14,
        13,
        13,
        13,
        25
      ],
      [
        14,
        13,
        13,
        13,
        27
      ],
      [
        15,
        13,
        17,
        17,
        1
      ],
      [
        15,
        13,
        17,
        17,
        3
      ],
      [
        15,
        13,
        17,
        17,
        5
      ],
      [
        15,
        13,
        17,
        17,
        7
      ],
      [
        15,
        13,
        17,
        17,
        9
      ],
      [
        15,
        13,
        17,
        17,
        11
      ],
      [
        15,
        13,
        17,
        17,
        13
      ],
      [
        15,
        13,
        17,
        17,
        15
      ],
      [
        15,
        13,
        17,
        17,
        17
      ],
      [
        15,
        13,
        17,
        17,
        19
      ],
      [
        15,
        13,
        17,
        17,
        21
      ],
      [
        15,
        13,
        17,
        17,
        23
      ],
      [
        15,
        13,
        17,
        17,
        25
      ],
      [
        15,
        13,
        17,
        17,
        27
      ],
      [
        16,
        13,
        23,
        23,
        1
      ],
      [
        16,
        13,
        23,
        23,
        3
      ],
      [
        16,
        13,
        23,
        23,
        5
      ],
      [
        16,
        13,
        23,
        23,
        7
      ],
      [
        16,
        13,
        23,
        23,
        9
      ],
      [
        16,
        13,
        23,
        23,
        11
      ],
      [
        16,
        13,
        23,
        23,
        13
      ],
      [
        16,
        13,
        23,
        23,
        15
      ],
      [
        16,
        13,
        23,
        23,
        17
      ],
      [
        16,
        13,
        23,
        23,
        19
      ],
      [
        16,
        13,
        23,
        23,
        21
      ],
      [
        16,
        13,
        23,
        23,
        23
      ],
      [
        16,
        13,
        23,
        23,
        25
      ],
      [
        16,
        13,
        23,
        23,
        27
      ],
      [
        16,
        17,
        7,
        7,
        1
      ],
      [
        16,
        17,
        7,
        7,
        3
      ],
      [
        16,
        17,
        7,
        7,
        5
      ],
      [
        16,
        17,
        7,
        7,
        7
      ],
      [
        16,
        17,
        7,
        7,
        9
      ],
      [
        16,
        17,
        7,
        7,
        11
      ],
      [
        16,
        17,
        7,
        7,
        13
      ],
      [
        16,
        17,
        7,
        7,
        15
      ],
      [
        16,
        17,
        7,
        7,
        17
      ],
      [
        16,
        17,
        7,
        7,
        19
      ],
      [
        16,
        17,
        7,
        7,
        21
      ],
      [
        16,
        17,
        7,
        7,
        23
      ],
      [
        16,
        17,
        7,
        7,
        25
      ],
      [
        16,
        17,
        7,
        7,
        27
      ],
      [
        15,
        17,
        13,
        13,
        1
      ],
      [
        15,
        17,
        13,
        13,
        3
      ],
      [
        15,
        17,
        13,
        13,
        5
      ],
      [
        15,
        17,
        13,
        13,
        7
      ],
      [
        15,
        17,
        13,
        13,
        9
      ],
      [
        15,
        17,
        13,
        13,
        11
      ],
      [
        15,
        17,
        13,
        13,
        13
      ],
      [
        15,
        17,
        13,
        13,
        15
      ],
      [
        15,
        17,
        13,
        13,
        17
      ],
      [
        15,
        17,
        13,
        13,
        19
      ],
      [
        15,
        17,
        13,
        13,
        21
      ],
      [
        15,
        17,
        13,
        13,
        23
      ],
      [
        15,
        17,
        13,
        13,
        25
      ],
      [
        15,
        17,
        13,
        13,
        27
      ],
      [
        14,
        17,
        17,
        17,
        1
      ],
      [
        14,
        17,
        17,
        17,
        3
      ],
      [
        14,
        17,
        17,
        17,
        5
      ],
      [
        14,
        17,
        17,
        17,
        7
      ],
      [
        14,
        17,
        17,
        17,
        9
      ],
      [
        14,
        17,
        17,
        17,
        11
      ],
      [
        14,
        17,
        17,
        17,
        13
      ],
      [
        14,
        17,
        17,
        17,
        15
      ],
      [
        14,
        17,
        17,
        17,
        17
      ],
      [
        14,
        17,
        17,
        17,
        19
      ],
      [
        14,
        17,
        17,
        17,
        21
      ],
      [
        14,
        17,
        17,
        17,
        23
      ],
      [
        14,
        17,
        17,
        17,
        25
      ],
      [
        14,
        17,
        17,
        17,
        27
      ],
      [
        13,
        17,
        23,
        23,
        1
      ],
      [
        13,
        17,
        23,
        23,
        3
      ],
      [
        13,
        17,
        23,
        23,
        5
      ],
      [
        13,
        17,
        23,
        23,
        7
      ],
      [
        13,
        17,
        23,
        23,
        9
      ],
      [
        13,
        17,
        23,
        23,
        11
      ],
      [
        13,
        17,
        23,
        23,
        13
      ],
      [
        13,
        17,
        23,
        23,
        15
      ],
      [
        13,
        17,
        23,
        23,
        17
      ],
      [
        13,
        17,
        23,
        23,
        19
      ],
      [
        13,
        17,
        23,
        23,
        21
      ],
      [
        13,
        17,
        23,
        23,
        23
      ],
      [
        13,
        17,
        23,
        23,
        25
      ],
      [
        13,
        17,
        23,
        23,
        27
      ],
      [
        12,
        19,
        1,
        1,
        1
      ],
      [
        12,
        19,
        1,
        1,
        3
      ],
      [
        12,
        19,
        1,
        1,
        5
      ],
      [
        12,
        19,
        1,
        1,
        7
      ],
      [
        12,
        19,
        1,
        1,
        9
      ],
      [
        12,
        19,
        1,
        1,
        11
      ],
      [
        12,
        19,
        1,
        1,
        13
      ],
      [
        12,
        19,
        1,
        1,
        15
      ],
      [
        12,
        19,
        1,
        1,
        17
      ],
      [
        12,
        19,
        1,
        1,
        19
      ],
      [
        12,
        19,
        1,
        1,
        21
      ],
      [
        12,
        19,
        1,
        1,
        23
      ],
      [
        12,
        19,
        1,
        1,
        25
      ],
      [
        12,
        19,
        1,
        1,
        27
      ],
      [
        11,
        19,
        11,
        11,
        1
      ],
      [
        11,
        19,
        11,
        11,
        3
      ],
      [
        11,
        19,
        11,
        11,
        5
      ],
      [
        11,
        19,
        11,
        11,
        7
      ],
      [
        11,
        19,
        11,
        11,
        9
      ],
      [
        11,
        19,
        11,
        11,
        11
      ],
      [
        11,
        19,
        11,
        11,
        13
      ],
      [
        11,
        19,
        11,
        11,
        15
      ],
      [
        11,
        19,
        11,
        11,
        17
      ],
      [
        11,
        19,
        11,
        11,
        19
      ],
      [
        11,
        19,
        11,
        11,
        21
      ],
      [
        11,
        19,
        11,
        11,
        23
      ],
      [
        11,
        19,
        11,
        11,
        25
      ],
      [
        11,
        19,
        11,
        11,
        27
      ],
      [
        10,
        19,
        19,
        19,
        1
      ],
      [
        10,
        19,
        19,
        19,
        3
      ],
      [
        10,
        19,
        19,
        19,
        5
      ],
      [
        10,
        19,
        19,
        19,
        7
      ],
      [
        10,
        19,
        19,
        19,
        9
      ],
      [
        10,
        19,
        19,
        19,
        11
      ],
      [
        10,
        19,
        19,
        19,
        13
      ],
      [
        10,
        19,
        19,
        19,
        15
      ],
      [
        10,
        19,
        19,
        19,
        17
      ],
      [
        10,
        19,
        19,
        19,
        19
      ],
      [
        10,
        19,
        19,
        19,
        21
      ],
      [
        10,
        19,
        19,
        19,
        23
      ],
      [
        10,
        19,
        19,
        19,
        25
      ],
      [
        10,
        19,
        19,
        19,
        27
      ],
      [
        9,
        19,
        29,
        29,
        1
      ],
      [
        9,
        19,
        29,
        29,
        3
      ],
      [
        9,
        19,
        29,
        29,
        5
      ],
      [
        9,
        19,
        29,
        29,
        7
      ],
      [
        9,
        19,
        29,
        29,
        9
      ],
      [
        9,
        19,
        29,
        29,
        11
      ],
      [
        9,
        19,
        29,
        29,
        13
      ],
      [
        9,
        19,
        29,
        29,
        15
      ],
      [
        9,
        19,
        29,
        29,
        17
      ],
      [
        9,
        19,
        29,
        29,
        19
      ],
      [
        9,
        19,
        29,
        29,
        21
      ],
      [
        9,
        19,
        29,
        29,
        23
      ],
      [
        9,
        19,
        29,
        29,
        25
      ],
      [
        9,
        19,
        29,
        29,
        27
      ],
      [
        8,
        23,
        7,
        7,
        1
      ],
      [
        8,
        23,
        7,
        7,
        3
      ],
      [
        8,
        23,
        7,
        7,
        5
      ],
      [
        8,
        23,
        7,
        7,
        7
      ],
      [
        8,
        23,
        7,
        7,
        9
      ],
      [
        8,
        23,
        7,
        7,
        11
      ],
      [
        8,
        23,
        7,
        7,
        13
      ],
      [
        8,
        23,
        7,
        7,
        15
      ],
      [
        8,
        23,
        7,
        7,
        17
      ],
      [
        8,
        23,
        7,
        7,
        19
      ],
      [
        8,
        23,
        7,
        7,
        21
      ],
      [
        8,
        23,
        7,
        7,
        23
      ],
      [
        8,
        23,
        7,
        7,
        25
      ],
      [
        8,
        23,
        7,
        7,
        27
      ],
      [
        7,
        23,
        13,
        13,
        1
      ],
      [
        7,
        23,
        13,
        13,
        3
      ],
      [
        7,
        23,
        13,
        13,
        5
      ],
      [
        7,
        23,
        13,
        13,
        7
      ],
      [
        7,
        23,
        13,
        13,
        9
      ],
      [
        7,
        23,
        13,
        13,
        11
      ],
      [
        7,
        23,
        13,
        13,
        13
      ],
      [
        7,
        23,
        13,
        13,
        15
      ],
      [
        7,
        23,
        13,
        13,
        17
      ],
      [
        7,
        23,
        13,
        13,
        19
      ],
      [
        7,
        23,
        13,
        13,
        21
      ],
      [
        7,
        23,
        13,
        13,
        23
      ],
      [
        7,
        23,
        13,
        13,
        25
      ],
      [
        7,
        23,
        13,
        13,
        27
      ],
      [
        6,
        23,
        17,
        17,
        1
      ],
      [
        6,
        23,
        17,
        17,
        3
      ],
      [
        6,
        23,
        17,
        17,
        5
      ],
      [
        6,
        23,
        17,
        17,
        7
      ],
      [
        6,
        23,
        17,
        17,
        9
      ],
      [
        6,
        23,
        17,
        17,
        11
      ],
      [
        6,
        23,
        17,
        17,
        13
      ],
      [
        6,
        23,
        17,
        17,
        15
      ],
      [
        6,
        23,
        17,
        17,
        17
      ],
      [
        6,
        23,
        17,
        17,
        19
      ],
      [
        6,
        23,
        17,
        17,
        21
      ],
      [
        6,
        23,
        17,
        17,
        23
      ],
      [
        6,
        23,
        17,
        17,
        25
      ],
      [
        6,
        23,
        17,
        17,
        27
      ],
      [
        5,
        23,
        23,
        23,
        1
      ],
      [
        5,
        23,
        23,
        23,
        3
      ],
      [
        5,
        23,
        23,
        23,
        5
      ],
      [
        5,
        23,
        23,
        23,
        7
      ],
      [
        5,
        23,
        23,
        23,
        9
      ],
      [
        5,
        23,
        23,
        23,
        11
      ],
      [
        5,
        23,
        23,
        23,
        13
      ],
      [
        5,
        23,
        23,
        23,
        15
      ],
      [
        5,
        23,
        23,
        23,
        17
      ],
      [
        5,
        23,
        23,
        23,
        19
      ],
      [
        5,
        23,
        23,
        23,
        21
      ],
      [
        5,
        23,
        23,
        23,
        23
      ],
      [
        5,
        23,
        23,
        23,
        25
      ],
      [
        5,
        23,
        23,
        23,
        27
      ],
      [
        4,
        29,
        1,
        1,
        1
      ],
      [
        4,
        29,
        1,
        1,
        3
      ],
      [
        4,
        29,
        1,
        1,
        5
      ],
      [
        4,
        29,
        1,
        1,
        7
      ],
      [
        4,
        29,
        1,
        1,
        9
      ],
      [
        4,
        29,
        1,
        1,
        11
      ],
      [
        4,
        29,
        1,
        1,
        13
      ],
      [
        4,
        29,
        1,
        1,
        15
      ],
      [
        4,
        29,
        1,
        1,
        17
      ],
      [
        4,
        29,
        1,
        1,
        19
      ],
      [
        4,
        29,
        1,
        1,
        21
      ],
      [
        4,
        29,
        1,
        1,
        23
      ],
      [
        4,
        29,
        1,
        1,
        25
      ],
      [
        4,
        29,
        1,
        1,
        27
      ],
      [
        3,
        29,
        11,
        11,
        1
      ],
      [
        3,
        29,
        11,
        11,
        3
      ],
      [
        3,
        29,
        11,
        11,
        5
      ],
      [
        3,
        29,
        11,
        11,
        7
      ],
      [
        3,
        29,
        11,
        11,
        9
      ],
      [
        3,
        29,
        11,
        11,
        11
      ],
      [
        3,
        29,
        11,
        11,
        13
      ],
      [
        3,
        29,
        11,
        11,
        15
      ],
      [
        3,
        29,
        11,
        11,
        17
      ],
      [
        3,
        29,
        11,
        11,
        19
      ],
      [
        3,
        29,
        11,
        11,
        21
      ],
      [
        3,
        29,
        11,
        11,
        23
      ],
      [
        3,
        29,
        11,
        11,
        25
      ],
      [
        3,
        29,
        11,
        11,
        27
      ],
      [
        2,
        29,
        19,
        19,
        1
      ],
      [
        2,
        29,
        19,
        19,
        3
      ],
      [
        2,
        29,
        19,
        19,
        5
      ],
      [
        2,
        29,
        19,
        19,
        7
      ],
      [
        2,
        29,
        19,
        19,
        9
      ],
      [
        2,
        29,
        19,
        19,
        11
      ],
      [
        2,
        29,
        19,
        19,
        13
      ],
      [
        2,
        29,
        19,
        19,
        15
      ],
      [
        2,
        29,
        19,
        19,
        17
      ],
      [
        2,
        29,
        19,
        19,
        19
      ],
      [
        2,
        29,
        19,
        19,
        21
      ],
      [
        2,
        29,
        19,
        19,
        23
      ],
      [
        2,
        29,
        19,
        19,
        25
      ],
      [
        2,
        29,
        19,
        19,
        27
      ],
      [
        1,
        29,
        29,
        29,
        1
      ],
      [
        1,
        29,
        29,
        29,
        3
      ],
      [
        1,
        29,
        29,
        29,
        5
      ],
      [
        1,
        29,
        29,
        29,
        7
      ],
      [
        1,
        29,
        29,
        29,
        9
      ],
      [
        1,
        29,
        29,
        29,
        11
      ],
      [
        1,
        29,
        29,
        29,
        13
      ],
      [
        1,
        29,
        29,
        29,
        15
      ],
      [
        1,
        29,
        29,
        29,
        17
      ],
      [
        1,
        29,
        29,
        29,
        19
      ],
      [
        1,
        29,
        29,
        29,
        21
      ],
      [
        1,
        29,
        29,
        29,
        23
      ],
      [
        1,
        29,
        29,
        29,
        25
      ],
      [
        1,
        29,
        29,
        29,
        27
      ]
    ],
    "momentum": 0,
    "signConjugateBlocks": [],
    "componentDimensions": [
      2974,
      0,
      0,
      0,
      19645,
      0,
      0,
      0,
      0,
      19645,
      0,
      0,
      0,
      19040,
      0,
      0
    ],
    "dimension": 61304,
    "chiralBlocks": 6284
  }
}


==> anc/docs/DATA_FORMATS.md <==
# Data formats and numerical definitions

## Reference matrices and readouts

Each reference case supplies an n-by-n Hermitian cylinder matrix O in a
specified simultaneous energy/line-charge basis, plus n line eigenvalues d.
The code diagonalizes O, sorts its eigenvalues increasingly, and forms
`C = U.conj().T @ diag(d) @ U`. A maximum-magnitude spanning tree fixes
relative column phases so its nonzero connecting entries are positive.
Numerical near-integer C entries are rounded to j. Eigenvector projectors,
rather than unphysical overall column phases, are compared with benchmarks.

Each `readouts/*.npz` contains `readings[r]` and
`probabilities[r,a] = |<r|Omega_a>|^2`. There is one complete distribution
per fixed reference vacuum. The expectation value is
`sum_r readings[r] * probabilities[r,a]`. Threshold optimization maximizes
the equal-prior mean correct-identification probability over all ordered
readout gaps. Scores tied within 1e-12 are resolved by distance to the
adjacent-reference mean midpoints, then by increasing threshold order.

The common algorithm includes an independent exhaustive check on 30 small
examples. No massive-band or quiver data enter calibration.

## Complex effects

Each `effects/*.npz` has arrays `LR` and `RL` with shape `(n,n,k,k)`.
Both are already in physical left/right vacuum order. They represent
`<xi|P_a^L P_b^R P_a^L|zeta>` and
`<xi|P_b^R P_a^L P_b^R|zeta>`, respectively. All n-squared outcomes and
both their real and imaginary parts are retained. The probabilities and
counts are

    E = (LR + RL)/2
    p[a,b,xi] = E[a,b,xi,xi].real
    D[a,b] = sum_xi p[a,b,xi].

The state vectors underlying these arrays have already undergone the
uniform retained-space normalization `X (X^dagger X)^(-1/2)`, with X the
Ec20 eigenvectors restricted to the Eop8 conformal space. The replay does
not redo that large-space projection. It checks that the supplied effects
sum to the identity on the selected channel space.

## E6 upstream example

`e6_example/sequential_amplitudes.npz` supplies complex arrays

    B_LR[a,r,xi] = <r_R| P_a^L |xi>
    B_RL[b,r,xi] = <r_L| P_b^R |xi>.

Here `r_R` and `r_L` are the translated eigenbases of the full truncated
probe. Their eigenvalue readings are identical. With the threshold-defined
mask for the second probe, the replay computes

    LR[a,b] = B_LR[a,mask_b].conj().T @ B_LR[a,mask_b]
    RL[a,b] = B_RL[b,mask_a].conj().T @ B_RL[b,mask_a].

The first projector action has been supplied, so this example cannot vary
its thresholds arbitrarily. It verifies that the newly optimized periodic
thresholds reproduce the frozen first-projector thresholds. It then forms
the second projectors and all effects without reading the stored effects.

## Spectra

`raw_spectrum_points.csv` supplies absolute Ec20 energies and their physical
momentum/component labels over 104 volumes. The plotting code ranks states
within the prescribed physical sectors, not by a theoretical mass ratio.
At L=10,14,18 the spectral replay subtracts the lowest periodic energy to
regenerate the gap tables. Finite-volume defect masses use
`sqrt((energy-vacuum_energy)^2 - (2*pi*spin/L)^2)`.

`heavy_periodic_levels.csv` is a separate raw zero-momentum spectrum export
at cutoffs 16,18,20,22. Within each setting the two largest adjacent gaps
among the first 14 energies separate vacuum and light bands. The mean
light gap sets the numerical two-particle threshold; subsequent levels
below it are selected as heavy candidates. Their mass ratios and binding
differences are computed before comparison with source summaries or the
analytic integrable ratios. Full source grids, including levels not used
in the manuscript figures, remain available.

All CSV energies are binary64 numerical results written as decimal strings.
Theoretical comparison lines and supplied numerical benchmarks are not
measurement inputs. SHA256 manifests identify the exact exported files.


==> anc/docs/PAPER_MAP.md <==
# Mapping to manuscript results

Stable LaTeX labels are used because section and equation numbers can move.

| Manuscript labels | Replay and output |
|---|---|
| `eq:e6-vacuum-probe`, `eq:e7-vacuum-probe`, `eq:e8-vacuum-probe` | `code/replay.py`; reference matrices are in `data/references.json` |
| `eq:e6-vacuum-readings`, `eq:e7-vacuum-readings`, `eq:e8-vacuum-readings` | Recomputed eigenvalues `mu_cylinder` |
| `eq:e6-reference-vectors`, `eq:e7-reference-vectors`, `eq:e8-reference-vectors` | Recomputed U, defined up to independent state phases |
| `eq:E6_C`, `eq:E7_C`, `eq:E8_C` and the corresponding closures | Recomputed C and rounded j |
| `eq:measurement-accuracy` | `code/thresholds.py`; complete readout distributions and independently optimized thresholds |
| `eq:Eab`, `eq:measurement-endpoint` | Full complex LR/RL average; E6 example also reconstructs these matrices from sequential amplitudes |
| `tab:e6-ordered-raw`, `tab:e6-disordered-raw` | Case JSONs and `raw_probabilities.csv`; complete ordered pairs are exported |
| `tab:e7-ordered-raw`, `tab:e7-disordered-raw` | Same; disordered E7 has nine selected channels and omits 0_A |
| `tab:e8numerical-raw-ordered`, `tab:e8numerical-raw-disordered` | Same; the eleven-channel ordering matches the manuscript |
| `eq:e6-measured-Q`, `eq:e7-measured-Q`, `eq:e8numerical-Q-ordered`, `eq:e8numerical-Q-disordered` | `pair_counts_and_quivers.csv` |
| `eq:e8numerical-mixed`, `eq:e8numerical-Q-disordered-mixed` | `E8_disordered_mixed.json`, using the validated coefficient -0.5 |
| Eop7-to8 comparison preceding `eq:e8numerical-mixed` | `E8_Eop7_to8_control.json`, recomputed from the saved complete complex effects at each cutoff |
| `fig:e6-periodic`, `fig:e7-periodic`, `fig:e7-periodic-disordered`, `fig:e8numerical-periodic` | `code/plot_light_spectra.py`; original raw energy export |
| `fig:e6-defect`, `fig:e7-defect`, `fig:e7-defect-disordered`, `fig:e8numerical-defect` | Same; both zero-momentum and nonzero fractional-momentum panels |
| `tab:app-heavy-gaps`, `fig:e6numerical-heavy`, `fig:e7numerical-heavy`, `fig:e8numerical-heavy` | `code/replay_spectra.py`; raw-level band selection and plots |
| `fig:heavy-cutoff-L18` | `heavy_cutoff_L18.csv` and regenerated plot |

The input channel permutation is recorded in `data/cases.json`. It is only
a change from source energy order to manuscript channel order; it does not
mix degenerate channels or change measured probabilities.


==> anc/requirements.txt <==
numpy>=1.24
matplotlib>=3.6


==> anc/run_all.py <==
"""Run the standalone numerical release without writing into its inputs."""
import argparse,json,os,platform,subprocess,sys,time
from pathlib import Path
ROOT=Path(__file__).resolve().parent
def main():
    ap=argparse.ArgumentParser();ap.add_argument('--output',type=Path,required=True);ap.add_argument('--plots',action='store_true');args=ap.parse_args()
    target=args.output.resolve()
    if target==ROOT or ROOT in target.parents:raise SystemExit('Choose an output directory outside this frozen package.')
    target.mkdir(parents=True,exist_ok=True)
    env=os.environ.copy();env['PYTHONDONTWRITEBYTECODE']='1'
    for key in ('OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','MKL_NUM_THREADS'):env.setdefault(key,'2')
    commands=[['verify_manifest.py'],['code/replay.py','--output',str(target/'measurements'),'--verify'],
              ['code/reproduce_e6.py','--output',str(target/'E6_ordered_example'),'--verify'],
              ['code/replay_spectra.py','--output',str(target/'spectra')]+(['--plots'] if args.plots else [])]
    if args.plots:commands.append(['code/plot_light_spectra.py','--out-dir',str(target/'figures')])
    timings=[];begin=time.perf_counter()
    for command in commands:
        tick=time.perf_counter();subprocess.run([sys.executable,'-B',str(ROOT/command[0]),*command[1:]],check=True,env=env,cwd=ROOT)
        timings.append(dict(command=command[0],seconds=time.perf_counter()-tick))
    import numpy
    versions=dict(python=platform.python_version(),numpy=numpy.__version__)
    if args.plots:
        import matplotlib
        versions['matplotlib']=matplotlib.__version__
    (target/'run_receipt.json').write_text(json.dumps(dict(versions=versions,commands=timings,total_seconds=time.perf_counter()-begin),indent=2)+'\n',encoding='utf8')
if __name__=='__main__':main()


==> anc/verify_manifest.py <==
"""Verify the released files with relative paths and SHA256."""
import hashlib,json
from pathlib import Path
ROOT=Path(__file__).resolve().parent
def digest(path):
    d=hashlib.sha256()
    with path.open('rb') as f:
        for block in iter(lambda:f.read(1024*1024),b''):d.update(block)
    return d.hexdigest()
def main():
    manifest=json.loads((ROOT/'MANIFEST.json').read_text(encoding='utf8'))
    for name,item in manifest['files'].items():
        path=(ROOT/name).resolve()
        if ROOT not in path.parents:raise SystemExit('Invalid manifest path: '+name)
        if not path.is_file() or path.stat().st_size!=item['bytes'] or digest(path)!=item['sha256']:
            raise SystemExit('Checksum mismatch: '+name)
    print('Verified',len(manifest['files']),'files.')
if __name__=='__main__':main()

